Skein theories for virtual tangles

In this paper, we use skein-theoretic techniques to classify all virtual knot polynomials and trivalent graph invariants with certain smallness conditions. The first half of the paper classifies all virtual knot polynomials giving non-trivial invariants strictly smaller than the one given by the Higman-Sims spin model. In particular, we exhibit a family of skein theories coming from $\text{Rep}(O(2))$ with an interesting braiding. In addition, all skein theories of oriented virtual tangles with some smallness conditions are classified. In the second half of the paper, we classify all non-trivial invariants of (perhaps non-planar) trivalent graphs coming from symmetric trivalent categories. For each of these categories, we also classify when the sub-category generated by only the trivalent vertex is braided. An interesting example of this arise from the tensor category Deligne's $S_t$.

==> Mathematica/St_Skein_Theory_Calcs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    145201,       3725]
NotebookOptionsPosition[    141083,       3661]
NotebookOutlinePosition[    141551,       3679]
CellTagsIndexPosition[    141508,       3676]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"R25L", "=", " ", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "[", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5"}], "]"}], 
       RowBox[{"T", "[", 
        RowBox[{"3", ",", "4", ",", "6"}], "]"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R25R", " ", "=", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "[", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"3", ",", "8", ",", "7", ",", "2"}], "]"}], 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "5", ",", "6", ",", "8"}], "]"}], 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "6", ",", "7"}], "]"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"listR25", " ", "=", " ", 
   RowBox[{"DeleteDuplicates", "@", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"MonomialList", "[", 
       RowBox[{"R25L", "//.", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"a_", " ", "b_"}], "/;", 
          RowBox[{
           RowBox[{"Head", "[", "b", "]"}], "\[Equal]", "ST"}]}], "\[Rule]", 
         " ", "b"}]}], "]"}], ",", 
      RowBox[{"MonomialList", "[", 
       RowBox[{"R25R", " ", "//.", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"a_", " ", "b_"}], "/;", 
          RowBox[{
           RowBox[{"Head", "[", "b", "]"}], "\[Equal]", "ST"}]}], "\[Rule]", 
         " ", "b"}]}], "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3L", " ", "=", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "[", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"2", ",", "7", ",", "9", ",", "1"}], "]"}], 
       RowBox[{"X", "[", 
        RowBox[{"3", ",", "4", ",", "8", ",", "7"}], "]"}], 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "9", ",", "8", ",", "5"}], "]"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3L2", " ", "=", " ", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "@", 
     RowBox[{"STRotate", "[", "R3L", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3L3", " ", "=", " ", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "@", 
     RowBox[{"STRotate", "[", "R3L2", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3L4", " ", "=", " ", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "@", 
     RowBox[{"STRotate", "[", "R3L3", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3L5", " ", "=", " ", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "@", 
     RowBox[{"STRotate", "[", "R3L4", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3L6", " ", "=", " ", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "@", 
     RowBox[{"STRotate", "[", "R3L5", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3R", " ", "=", " ", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "[", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "1", ",", "8", ",", "7"}], "]"}], 
       RowBox[{"X", "[", 
        RowBox[{"3", ",", "9", ",", "8", ",", "2"}], "]"}], 
       RowBox[{"X", "[", 
        RowBox[{"5", ",", "7", ",", "9", ",", "4"}], "]"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3R2", " ", "=", " ", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "@", 
     RowBox[{"STRotate", "[", "R3R", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3R3", " ", "=", " ", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "@", 
     RowBox[{"STRotate", "[", "R3R2", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3R4", " ", "=", " ", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "@", 
     RowBox[{"STRotate", "[", "R3R3", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3R5", " ", "=", " ", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "@", 
     RowBox[{"STRotate", "[", "R3R4", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3R6", " ", "=", " ", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "@", 
     RowBox[{"STRotate", "[", "R3R5", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"listR3", "=", " ", 
    RowBox[{"DeleteDuplicates", "@", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"MonomialList", "[", 
        RowBox[{"R3L", "//.", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"a_", " ", "b_"}], "/;", 
           RowBox[{
            RowBox[{"Head", "[", "b", "]"}], "\[Equal]", "ST"}]}], "\[Rule]", 
          " ", "b"}]}], "]"}], ",", 
       RowBox[{"MonomialList", "[", 
        RowBox[{"R3R", " ", "//.", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"a_", " ", "b_"}], "/;", 
           RowBox[{
            RowBox[{"Head", "[", "b", "]"}], "\[Equal]", "ST"}]}], "\[Rule]", 
          " ", "b"}]}], "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"missingR3", " ", "=", " ", 
    RowBox[{"ST", "[", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "3", ",", "5"}], "]"}], 
      RowBox[{"T", "[", 
       RowBox[{"2", ",", "4", ",", "6"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2R", "=", 
   RowBox[{"Expand", "@", 
    RowBox[{"STSkeinSimp2", "[", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "4"}], "]"}], 
       RowBox[{"X", "[", 
        RowBox[{"2", ",", "3", ",", "6", ",", "5"}], "]"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2L", "=", 
   RowBox[{"ST", "[", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"P", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"listR2", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"P", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "]"}], ",", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "4"}], "]"}], 
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], "]"}], ",", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "3"}], "]"}], 
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "4"}], "]"}]}], "]"}], ",", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], 
        RowBox[{"T", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R225L", " ", "=", " ", 
   RowBox[{"STSkeinSimp2", "[", 
    RowBox[{"ST", "[", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "2", ",", "10"}], "]"}], 
      RowBox[{"T", "[", 
       RowBox[{"10", ",", "7", ",", "8"}], "]"}], 
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "9", ",", "8", ",", "3"}], "]"}], 
      RowBox[{"X", "[", 
       RowBox[{"5", ",", "6", ",", "7", ",", "9"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R225R", " ", "=", " ", 
   RowBox[{"STSkeinSimp2", "[", 
    RowBox[{"ST", "[", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"4", ",", "5", ",", "9"}], "]"}], 
      RowBox[{"T", "[", 
       RowBox[{"7", ",", "8", ",", "9"}], "]"}], 
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "10", ",", "7", ",", "6"}], "]"}], 
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "3", ",", "8", ",", "10"}], "]"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7338240286810837`*^9, 3.733824037038263*^9}, {
  3.7338386792514763`*^9, 3.733838708274838*^9}, {3.7341139817189016`*^9, 
  3.734113987439064*^9}, {3.7341736139070015`*^9, 3.7341736141431684`*^9}, {
  3.734517842765174*^9, 3.7345179055708427`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"cbee4c82-5b44-4668-b602-b7794bbef81e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"listR32", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{"listR3", ",", 
     RowBox[{"{", "missingR3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatR3", " ", "=", " ", 
   RowBox[{"Array", "[", 
    RowBox[{"NA", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "listR32", "]"}], ",", 
       RowBox[{"Length", "[", "listR32", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MatR3", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "[", 
      RowBox[{"[", "j", "]"}], "]"}], " ", "=", "  ", 
     RowBox[{"STInnerProd", "[", 
      RowBox[{
       RowBox[{"listR32", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"listR32", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "listR32", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", 
      RowBox[{"Length", "[", "listR32", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Factor", "@", 
   RowBox[{"Det", "[", "MatR3", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatR25", " ", "=", " ", 
   RowBox[{"Array", "[", 
    RowBox[{"NA", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "listR25", "]"}], ",", 
       RowBox[{"Length", "[", "listR25", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MatR25", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "[", 
     RowBox[{"[", "j", "]"}], "]"}], " ", "=", "  ", 
    RowBox[{"STInnerProd", "[", 
     RowBox[{
      RowBox[{"listR25", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"listR25", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "listR25", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", 
     RowBox[{"Length", "[", "listR25", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatR2", " ", "=", " ", 
   RowBox[{"Array", "[", 
    RowBox[{"NA", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "listR2", "]"}], ",", 
       RowBox[{"Length", "[", "listR2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MatR2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "[", 
      RowBox[{"[", "j", "]"}], "]"}], " ", "=", "  ", 
     RowBox[{"STInnerProd", "[", 
      RowBox[{
       RowBox[{"listR2", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"listR2", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "listR2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", 
      RowBox[{"Length", "[", "listR2", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR3", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "5"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR25", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "5"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR2", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "5"}]}], "]"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR3", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "4"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR25", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "4"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR2", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "4"}]}], "]"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR3", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "3"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR25", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "3"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR2", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "3"}]}], "]"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR3", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "0"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR25", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "0"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR2", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "0"}]}], "]"}]}], 
  "}"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.734114057973446*^9, 3.734114080527656*^9}, {
  3.734174509041279*^9, 3.734174516997238*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"8242cb9a-9502-4b41-ac89-08082b3ae506"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", "t"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "t"}], ")"}], "10"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "t"}], ")"}], "30"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t"}], ")"}], "41"], " ", 
    SuperscriptBox["t", "28"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "t"}], ")"}], "14"]]}]], "Output",
 CellChangeTimes->{3.7341144596852164`*^9, 3.734115482124709*^9, 
  3.734115899134344*^9, 3.7341747327581244`*^9, 3.7344374426484947`*^9, 
  3.7345181509302983`*^9, 3.7990851526836586`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"817802fd-bdf3-4d35-9c43-699a7bac9071"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40", ",", "11", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.7341144596852164`*^9, 3.734115482124709*^9, 
  3.734115899134344*^9, 3.7341747327581244`*^9, 3.7344374426484947`*^9, 
  3.7345181509302983`*^9, 3.799085156745207*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"e105b784-4dbd-4f9d-820d-191569f4766e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"31", ",", "10", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.7341144596852164`*^9, 3.734115482124709*^9, 
  3.734115899134344*^9, 3.7341747327581244`*^9, 3.7344374426484947`*^9, 
  3.7345181509302983`*^9, 3.7990851568080387`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"68c530dc-8873-410c-ac4a-686d822c67c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11", ",", "5", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.7341144596852164`*^9, 3.734115482124709*^9, 
  3.734115899134344*^9, 3.7341747327581244`*^9, 3.7344374426484947`*^9, 
  3.7345181509302983`*^9, 3.7990851568130255`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"2a277860-fbd0-4e6e-b0c0-b8fc41156e94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15", ",", "6", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.7341144596852164`*^9, 3.734115482124709*^9, 
  3.734115899134344*^9, 3.7341747327581244`*^9, 3.7344374426484947`*^9, 
  3.7345181509302983`*^9, 3.7990851568170147`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"e6705009-3cfd-43a0-ae7c-0b2a152ebdde"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Off", "[", 
    RowBox[{"Solve", "::", "svars"}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"So", " ", "Mathematica", " ", 
    RowBox[{"doesn", "'"}], "t", " ", "spit", " ", "an", " ", "error", " ", 
    "every", " ", "time", " ", "I", " ", 
    RowBox[{"don", "'"}], "t", " ", "get", " ", "a", " ", "solution", " ", 
    "in", " ", "all", " ", "my", " ", "solve", " ", "variables"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.734173931549652*^9, 3.7341740214845014`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"943d8dfa-68f8-47d3-80e6-9cd6ab3d4d1b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"S1", " ", "=", 
    RowBox[{"DeleteDuplicates", "@", 
     RowBox[{"FullSimplify", "@", 
      RowBox[{"Expand", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R2L", ",", "listR2"}], "]"}], "\[Equal]", " ", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"R2R", ",", "listR2"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R3L", ",", "listR32"}], "]"}], "\[Equal]", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"R3R", ",", "listR32"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"x", "\[NotEqual]", "0"}], "||", 
            RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
            RowBox[{"z", "\[NotEqual]", "0"}], "||", 
            RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
        "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S2", "=", 
    RowBox[{"DeleteDuplicates", "@", 
     RowBox[{"FullSimplify", "@", 
      RowBox[{"Expand", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R2L", ",", "listR2"}], "]"}], "\[Equal]", " ", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"R2R", ",", "listR2"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R225L", ",", "listR32"}], "]"}], "\[Equal]", " ", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"R225R", ",", "listR32"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R3L", ",", "listR32"}], "]"}], "\[Equal]", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"R3R", " ", ",", "listR32"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"x", "\[NotEqual]", "0"}], "||", 
            RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
            RowBox[{"z", "\[NotEqual]", "0"}], "||", 
            RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
        "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S3", " ", "=", 
    RowBox[{"FullSimplify", "@", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"R2L", ",", "listR2"}], "]"}], "\[Equal]", " ", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"R2R", ",", "listR2"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"R3L", " ", ",", "listR32"}], "]"}], "\[Equal]", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"R3R", " ", ",", "listR32"}], "]"}]}], " ", ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"R225L", ",", "listR32"}], "]"}], "\[Equal]", " ", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"R225R", ",", "listR32"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"R25L", ",", "listR25"}], "]"}], "\[Equal]", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"R25R", ",", "listR25"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"x", "\[NotEqual]", "0"}], "||", 
          RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
          RowBox[{"z", "\[NotEqual]", "0"}], "||", 
          RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S22", " ", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{"S2", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Count", "[", 
        RowBox[{"S3", ",", "#"}], "]"}], " ", "\[Equal]", "0"}], " ", "&"}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S12", " ", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{"S1", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Count", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"S3", ",", "S22"}], "]"}], ",", "#"}], "]"}], "\[Equal]", 
       "0"}], " ", "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7341140903726463`*^9, 3.7341141933601933`*^9}, {
  3.734114556630499*^9, 3.7341145652190437`*^9}, {3.7341146458751945`*^9, 
  3.7341146900525427`*^9}, {3.7341694601209965`*^9, 3.7341694630674534`*^9}, {
  3.734173785135644*^9, 3.7341738210392685`*^9}, {3.7341778746555557`*^9, 
  3.734177876506117*^9}, {3.7341779134016914`*^9, 3.734177915329282*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"b4191ac9-3db4-49c4-924c-5e59408dea16"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sixboxrel", " ", ":=", 
   RowBox[{
    RowBox[{"ST", "[", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"P", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"P", "[", 
       RowBox[{"3", ",", "4"}], "]"}]}], "]"}], "\[Rule]", " ", 
    RowBox[{
     FractionBox["12", "5"], 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"NullSpace", "[", 
          RowBox[{"MatR3", " ", "/.", " ", 
           RowBox[{"t", "\[Rule]", " ", "5"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ".", "listR32"}], " ", "+", 
       RowBox[{
        FractionBox["5", "12"], " ", 
        RowBox[{"ST", "[", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "6"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"2", ",", "5"}], "]"}], " ", 
          RowBox[{"P", "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1t5", " ", "=", 
   RowBox[{"DeleteDuplicates", "@", 
    RowBox[{"FullSimplify", "@", 
     RowBox[{"Expand", "@", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"R2L", ",", "listR2"}], "]"}], "\[Equal]", " ", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"R2R", ",", "listR2"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"R3L", " ", "//.", "sixboxrel"}], ",", "listR32"}], 
            "]"}], "\[Equal]", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"R3R", " ", "//.", "sixboxrel"}], ",", "listR32"}], 
            "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"t", "\[Equal]", "5"}], ",", 
          RowBox[{
           RowBox[{"x", "\[NotEqual]", "0"}], "||", 
           RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
           RowBox[{"z", "\[NotEqual]", "0"}], "||", 
           RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
       "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S2t5", "=", 
    RowBox[{"DeleteDuplicates", "@", 
     RowBox[{"FullSimplify", "@", 
      RowBox[{"Expand", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R2L", ",", "listR2"}], "]"}], "\[Equal]", " ", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"R2R", ",", "listR2"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"R225L", " ", "//.", "sixboxrel"}], ",", "listR32"}], 
             "]"}], "\[Equal]", " ", 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"R225R", " ", "//.", "sixboxrel"}], ",", "listR32"}], 
             "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"R3L", "//.", "sixboxrel"}], ",", "listR32"}], "]"}], 
            "\[Equal]", 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"R3R", " ", "//.", "sixboxrel"}], ",", "listR32"}], 
             "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"t", "\[Equal]", "5"}], ",", 
           RowBox[{
            RowBox[{"x", "\[NotEqual]", "0"}], "||", 
            RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
            RowBox[{"z", "\[NotEqual]", "0"}], "||", 
            RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
        "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S3t5", " ", "=", 
    RowBox[{"FullSimplify", "@", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"R2L", ",", "listR2"}], "]"}], "\[Equal]", " ", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"R2R", ",", "listR2"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"R3L", "//.", "sixboxrel"}], " ", ",", "listR32"}], "]"}],
           "\[Equal]", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"R3R", " ", "//.", "sixboxrel"}], ",", "listR32"}], 
           "]"}]}], " ", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"R225L", " ", "//.", "sixboxrel"}], ",", "listR32"}], 
           "]"}], "\[Equal]", " ", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"R225R", " ", "//.", "sixboxrel"}], ",", "listR32"}], 
           "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"R25L", ",", "listR25"}], "]"}], "\[Equal]", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"R25R", ",", "listR25"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"t", "\[Equal]", "5"}], ",", 
         RowBox[{
          RowBox[{"x", "\[NotEqual]", "0"}], "||", 
          RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
          RowBox[{"z", "\[NotEqual]", "0"}], "||", 
          RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S22t5", " ", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{"S2t5", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Count", "[", 
        RowBox[{"S3t5", ",", "#"}], "]"}], " ", "\[Equal]", "0"}], " ", 
      "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S12t5", " ", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{"S1t5", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Count", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"S3t5", ",", "S22t5"}], "]"}], ",", "#"}], "]"}], " ", 
       "\[Equal]", "0"}], " ", "&"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQrfK3eLbDpdeOYWL3FoPoCnP1NSD6SOm9tSD6mKX9
IRDNWxpwGERPMTF6CqKTch4+B9GHJjW9B9EK1YV/QXQfazyjI5AuSu9iBdGe
DgWcIPpp2BxhEL0n8IAkiH6kIWMGohesvRMMopU3ZIeC6JT6y6kgOl7gI5he
MPFVLoiu2BGWB6Knye4uAdHLxHz6QPS8mQcmgWi/nw9mg+glfwwWgOi4A92L
QPSd7IXLwObk/QTT335/3QCit2p+2QqiVRR6voD12wh9A9F6G7MXOwHp/EvT
wLS6/q7lILq9smgFiJ5j/s7AGUhfmsxlCKLVcteag+gLtyS9QPQvxee+IHrv
BsFgEO3NrB0OovU+XYkC0aXtN97GAekTy9V/gOiMozf/JwDpufdesyUC6Ssy
5jwg+pbMHD4QDQCf8OHP
  "],
 CellLabel->"In[92]:=",ExpressionUUID->"955bbf4e-433a-4b83-98ab-bcd3a5718c60"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sixboxbasist4", " ", "=", " ", 
   RowBox[{"Transpose", "@", 
    RowBox[{"Part", "[", 
     RowBox[{
      RowBox[{"RowReduce", "[", 
       RowBox[{"MatR3", " ", "/.", " ", 
        RowBox[{"t", "\[Rule]", " ", "4"}]}], "]"}], ",", 
      RowBox[{"1", ";;", "31"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fiveboxrel", " ", ":=", 
   RowBox[{
    RowBox[{"ST", "[", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "2", ",", "6"}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", "4", ",", "7"}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"5", ",", "6", ",", "7"}], "]"}]}], "]"}], "\[Rule]", " ", 
    RowBox[{
     FractionBox["1", "6"], 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"NullSpace", "[", 
          RowBox[{"MatR25", " ", "/.", " ", 
           RowBox[{"t", "\[Rule]", " ", "4"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ".", "listR25"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"ST", "[", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"1", ",", "2", ",", "6"}], "]"}], " ", 
          RowBox[{"T", "[", 
           RowBox[{"3", ",", "4", ",", "7"}], "]"}], " ", 
          RowBox[{"T", "[", 
           RowBox[{"5", ",", "6", ",", "7"}], "]"}]}], "]"}]}]}], ")"}]}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S1t4", " ", "=", 
    RowBox[{"DeleteDuplicates", "@", 
     RowBox[{"FullSimplify", "@", 
      RowBox[{"Expand", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R2L", ",", "listR2"}], "]"}], "\[Equal]", " ", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"R2R", ",", "listR2"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"t", "\[Equal]", "4"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"R3L", ",", "listR32"}], "]"}], ".", "sixboxbasist4"}], 
            "\[Equal]", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"R3R", ",", "listR32"}], "]"}], ".", 
             "sixboxbasist4"}]}], ",", 
           RowBox[{
            RowBox[{"x", "\[NotEqual]", "0"}], "||", 
            RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
            RowBox[{"z", "\[NotEqual]", "0"}], "||", 
            RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
        "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S2t4", "=", 
    RowBox[{"DeleteDuplicates", "@", 
     RowBox[{"FullSimplify", "@", 
      RowBox[{"Expand", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R2L", ",", "listR2"}], "]"}], "\[Equal]", " ", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"R2R", ",", "listR2"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"R225L", ",", "listR32"}], "]"}], ".", 
             "sixboxbasist4"}], "\[Equal]", " ", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"R225R", ",", "listR32"}], "]"}], ".", 
             "sixboxbasist4"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"t", "\[Equal]", "4"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"R3L", ",", "listR32"}], "]"}], ".", "sixboxbasist4"}], 
            "\[Equal]", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"R3R", ",", "listR32"}], "]"}], ".", 
             "sixboxbasist4"}]}], ",", 
           RowBox[{
            RowBox[{"x", "\[NotEqual]", "0"}], "||", 
            RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
            RowBox[{"z", "\[NotEqual]", "0"}], "||", 
            RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
        "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S3t4", " ", "=", 
    RowBox[{"DeleteDuplicates", "@", 
     RowBox[{"FullSimplify", "@", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"R2L", ",", "listR2"}], "]"}], "\[Equal]", " ", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"R2R", ",", "listR2"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"t", "\[Equal]", "4"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R3L", ",", "listR32"}], "]"}], ".", "sixboxbasist4"}], 
           "\[Equal]", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R3R", ",", "listR32"}], "]"}], ".", "sixboxbasist4"}]}],
           ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R225L", ",", "listR32"}], "]"}], ".", "sixboxbasist4"}],
            "\[Equal]", " ", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R225R", ",", "listR32"}], "]"}], ".", 
            "sixboxbasist4"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"R25L", " ", "//.", " ", "fiveboxrel"}], ",", 
             "listR25"}], "]"}], "\[Equal]", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"R25R", " ", "//.", " ", "fiveboxrel"}], ",", 
             "listR25"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"x", "\[NotEqual]", "0"}], "||", 
           RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
           RowBox[{"z", "\[NotEqual]", "0"}], "||", 
           RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
       "]"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S22t4", " ", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{"S2t4", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Count", "[", 
        RowBox[{"S3t4", ",", "#"}], "]"}], " ", "\[Equal]", "0"}], " ", 
      "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S12t4", " ", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{"S1t4", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Count", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"S3t4", ",", "S22t4"}], "]"}], ",", "#"}], "]"}], " ", 
       "\[Equal]", "0"}], " ", "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.734140186058394*^9, 3.734140220841943*^9}, {
   3.73416947832889*^9, 3.734169596889025*^9}, {3.7341697606024203`*^9, 
   3.7341697765532155`*^9}, {3.734169884167407*^9, 3.7341698859135046`*^9}, {
   3.7341699396582747`*^9, 3.7341699420170984`*^9}, {3.734170078863019*^9, 
   3.734170120213668*^9}, {3.734170176957782*^9, 3.7341702168577423`*^9}, {
   3.734170261535361*^9, 3.734170295932289*^9}, 3.734170333805891*^9, 
   3.7341725629925003`*^9, {3.734172722886893*^9, 3.734172739922526*^9}, {
   3.7341731377716165`*^9, 3.7341731383449116`*^9}, {3.734173446713188*^9, 
   3.734173491789873*^9}, {3.734177651719964*^9, 3.7341777330484886`*^9}, {
   3.734177923716045*^9, 3.7341779518099227`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"ed256a56-3fc5-4d35-96b9-24281e12e012"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"sixboxbasist3", " ", "=", " ", 
     RowBox[{"Transpose", "@", 
      RowBox[{"Part", "[", 
       RowBox[{
        RowBox[{"RowReduce", "[", 
         RowBox[{"MatR3", " ", "/.", " ", 
          RowBox[{"t", "\[Rule]", " ", "3"}]}], "]"}], ",", 
        RowBox[{"1", ";;", "11"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fiveboxbasist3", " ", "=", " ", 
     RowBox[{"Transpose", "@", 
      RowBox[{"Part", "[", 
       RowBox[{
        RowBox[{"RowReduce", "[", 
         RowBox[{"MatR25", " ", "/.", " ", 
          RowBox[{"t", "\[Rule]", " ", "3"}]}], "]"}], ",", 
        RowBox[{"1", ";;", "5"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fourboxrel", " ", "=", 
     RowBox[{
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"NullSpace", "[", 
            RowBox[{"MatR2", " ", "/.", " ", 
             RowBox[{"t", "\[Rule]", "3"}]}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ".", "listR2"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"ST", "[", 
           RowBox[{
            RowBox[{"T", "[", 
             RowBox[{"1", ",", "2", ",", "5"}], "]"}], " ", 
            RowBox[{"T", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "]"}]}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S1t3", " ", "=", 
     RowBox[{"DeleteDuplicates", "@", 
      RowBox[{"FullSimplify", "@", 
       RowBox[{"Expand", "@", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"R2L", " ", "//.", " ", "fourboxrel"}], " ", ",", 
               "listR2"}], "]"}], "\[Equal]", " ", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"R2R", " ", "//.", " ", "fourboxrel"}], ",", 
               "listR2"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"t", "\[Equal]", "3"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"R3L", ",", "listR32"}], "]"}], ".", "sixboxbasist3"}],
              "\[Equal]", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"R3R", ",", "listR32"}], "]"}], ".", 
              "sixboxbasist3"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"x", "\[NotEqual]", "0"}], "||", 
             RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
             RowBox[{"z", "\[NotEqual]", "0"}], "||", 
             RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
         "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S2t3", "=", 
     RowBox[{"DeleteDuplicates", "@", 
      RowBox[{"FullSimplify", "@", 
       RowBox[{"Expand", "@", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"R2L", " ", "//.", " ", "fourboxrel"}], ",", 
               "listR2"}], "]"}], "\[Equal]", " ", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"R2R", " ", "//.", " ", "fourboxrel"}], ",", 
               "listR2"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"R225L", ",", "listR32"}], "]"}], ".", 
              "sixboxbasist3"}], "\[Equal]", " ", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"R225R", ",", "listR32"}], "]"}], ".", 
              "sixboxbasist3"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"t", "\[Equal]", "3"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"R3L", ",", "listR32"}], "]"}], ".", "sixboxbasist3"}],
              "\[Equal]", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"R3R", ",", "listR32"}], "]"}], ".", 
              "sixboxbasist3"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"x", "\[NotEqual]", "0"}], "||", 
             RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
             RowBox[{"z", "\[NotEqual]", "0"}], "||", 
             RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
         "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S3t3", " ", "=", 
     RowBox[{"FullSimplify", "@", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"R2L", " ", "//.", " ", "fourboxrel"}], ",", "listR2"}], 
            "]"}], "\[Equal]", " ", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"R2R", " ", "//.", " ", "fourboxrel"}], ",", "listR2"}], 
            "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"t", "\[Equal]", "3"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R3L", ",", "listR32"}], "]"}], ".", "sixboxbasist3"}], 
           "\[Equal]", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R3R", ",", "listR32"}], "]"}], ".", "sixboxbasist3"}]}],
           ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R225L", ",", "listR32"}], "]"}], ".", "sixboxbasist3"}],
            "\[Equal]", " ", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R225R", ",", "listR32"}], "]"}], ".", 
            "sixboxbasist3"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R25L", ",", "listR25"}], "]"}], ".", "fiveboxbasist3"}],
            "\[Equal]", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"R25R", ",", "listR25"}], "]"}], ".", 
            "fiveboxbasist3"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"x", "\[NotEqual]", "0"}], "||", 
           RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
           RowBox[{"z", "\[NotEqual]", "0"}], "||", 
           RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S22t3", " ", "=", " ", 
     RowBox[{"Select", "[", 
      RowBox[{"S2t3", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{"S3t3", ",", "#"}], "]"}], " ", "\[Equal]", "0"}], " ", 
        "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S12t3", " ", "=", " ", 
     RowBox[{"Select", "[", 
      RowBox[{"S1t3", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{"S3t3", ",", "S22t3"}], "]"}], ",", "#"}], "]"}], " ", 
         "\[Equal]", "0"}], " ", "&"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7341728494357543`*^9, 3.7341729465736904`*^9}, {
   3.734173000419986*^9, 3.734173003683451*^9}, {3.734173048654749*^9, 
   3.734173084961857*^9}, 3.734173125861335*^9, {3.7341732094815893`*^9, 
   3.734173258566191*^9}, {3.7341733184276686`*^9, 3.7341733587734604`*^9}, {
   3.7341740484812016`*^9, 3.7341740630732126`*^9}, {3.734174188090645*^9, 
   3.7341742360032635`*^9}, {3.734177296214123*^9, 3.734177308948917*^9}, {
   3.7341774178839903`*^9, 3.734177459746332*^9}, {3.7341775332513933`*^9, 
   3.7341775338108826`*^9}, {3.7341775728915977`*^9, 3.734177573459155*^9}, {
   3.734177932650318*^9, 3.7341779983926735`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"3ce15d9a-aaf3-412d-8195-8a81033c8fec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sixboxbasist0", " ", "=", " ", 
   RowBox[{"Transpose", "@", 
    RowBox[{"Part", "[", 
     RowBox[{
      RowBox[{"RowReduce", "[", 
       RowBox[{"MatR3", " ", "/.", " ", 
        RowBox[{"t", "\[Rule]", " ", "0"}]}], "]"}], ",", 
      RowBox[{"1", ";;", "15"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fiveboxbasist0", " ", "=", " ", 
   RowBox[{"Transpose", "@", 
    RowBox[{"Part", "[", 
     RowBox[{
      RowBox[{"RowReduce", "[", 
       RowBox[{"MatR25", " ", "/.", " ", 
        RowBox[{"t", "\[Rule]", " ", "0"}]}], "]"}], ",", 
      RowBox[{"1", ";;", "6"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fourboxrelt0", " ", "=", 
   RowBox[{
    RowBox[{"ST", "[", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "2", ",", "5"}], "]"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"NullSpace", "[", 
          RowBox[{"MatR2", " ", "/.", " ", 
           RowBox[{"t", "\[Rule]", "0"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ".", "listR2"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ST", "[", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"1", ",", "2", ",", "5"}], "]"}], " ", 
          RowBox[{"T", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "]"}]}]}], ")"}]}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S1t0", " ", "=", 
    RowBox[{"DeleteDuplicates", "@", 
     RowBox[{"FullSimplify", "@", 
      RowBox[{"Expand", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"R2L", " ", "//.", " ", "fourboxrelt0"}], " ", ",", 
              "listR2"}], "]"}], "\[Equal]", " ", 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"R2R", " ", "//.", " ", "fourboxrelt0"}], ",", 
              "listR2"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"t", "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"R3L", ",", "listR32"}], "]"}], ".", "sixboxbasist0"}], 
            "\[Equal]", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"R3R", ",", "listR32"}], "]"}], ".", 
             "sixboxbasist0"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"x", "\[NotEqual]", "0"}], "||", 
            RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
            RowBox[{"z", "\[NotEqual]", "0"}], "||", 
            RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
        "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S2t0", "=", 
    RowBox[{"DeleteDuplicates", "@", 
     RowBox[{"FullSimplify", "@", 
      RowBox[{"Expand", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"R2L", " ", "//.", " ", "fourboxrelt0"}], ",", 
              "listR2"}], "]"}], "\[Equal]", " ", 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"R2R", " ", "//.", " ", "fourboxrelt0"}], ",", 
              "listR2"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"R225L", ",", "listR32"}], "]"}], ".", 
             "sixboxbasist0"}], "\[Equal]", " ", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"R225R", ",", "listR32"}], "]"}], ".", 
             "sixboxbasist0"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"t", "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"R3L", ",", "listR32"}], "]"}], ".", "sixboxbasist0"}], 
            "\[Equal]", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"R3R", ",", "listR32"}], "]"}], ".", 
             "sixboxbasist0"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"x", "\[NotEqual]", "0"}], "||", 
            RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
            RowBox[{"z", "\[NotEqual]", "0"}], "||", 
            RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
        "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S3t0", " ", "=", 
    RowBox[{"FullSimplify", "@", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"R2L", " ", "//.", " ", "fourboxrel"}], ",", "listR2"}], 
           "]"}], "\[Equal]", " ", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"R2R", " ", "//.", " ", "fourboxrel"}], ",", "listR2"}], 
           "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"t", "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"R3L", ",", "listR32"}], "]"}], ".", "sixboxbasist0"}], 
          "\[Equal]", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"R3R", ",", "listR32"}], "]"}], ".", "sixboxbasist0"}]}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"R225L", ",", "listR32"}], "]"}], ".", "sixboxbasist0"}], 
          "\[Equal]", " ", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"R225R", ",", "listR32"}], "]"}], ".", 
           "sixboxbasist0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"R25L", ",", "listR25"}], "]"}], ".", "fiveboxbasist0"}], 
          "\[Equal]", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"R25R", ",", "listR25"}], "]"}], ".", 
           "fiveboxbasist0"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"x", "\[NotEqual]", "0"}], "||", 
          RowBox[{"y", "\[NotEqual]", " ", "0"}], "||", 
          RowBox[{"z", "\[NotEqual]", "0"}], "||", 
          RowBox[{"w", "\[NotEqual]", "0"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y", ",", "z", ",", "w", ",", "t"}], "}"}]}], 
      "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S22t0", " ", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{"S2t0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Count", "[", 
        RowBox[{"S3t0", ",", "#"}], "]"}], " ", "\[Equal]", "0"}], " ", 
      "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S12t0", " ", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{"S1t0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Count", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"S3t0", ",", "S22t0"}], "]"}], ",", "#"}], "]"}], " ", 
       "\[Equal]", "0"}], " ", "&"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.734175353026161*^9, 3.734175442809207*^9}, {
  3.7341757060071573`*^9, 3.7341757650402036`*^9}, {3.734177233850402*^9, 
  3.7341772871560183`*^9}, {3.7341773315956454`*^9, 3.7341773611479754`*^9}, {
  3.7341780113362446`*^9, 3.734178045960047*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"83b2568f-8fdc-4168-9066-18c0419aaa87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NewS12", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", " ", 
       SuperscriptBox["A", 
        RowBox[{"\[PlusMinus]", "1"}]]}], ",", 
      RowBox[{"y", "\[Rule]", 
       SuperscriptBox["A", 
        RowBox[{"\[MinusPlus]", "1"}]]}], ",", 
      RowBox[{"z", "\[Rule]", "0"}], ",", " ", 
      RowBox[{"w", "\[Rule]", " ", "0"}], ",", 
      RowBox[{"t", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["A", "2"], "+", 
           SuperscriptBox["A", 
            RowBox[{"-", "2"}]]}], ")"}]}], "+", "1"}]}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewS22", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", "0"}], ",", 
       RowBox[{"y", "\[Rule]", "0"}], ",", 
       RowBox[{"z", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"w", "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"t", "\[NotEqual]", "1"}], " ", "||", " ", 
        RowBox[{"t", "\[NotEqual]", " ", "2"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", "1"}], ")"}]}]}], ",", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"-", 
         SuperscriptBox["q", 
          RowBox[{"-", "2"}]]}]}], ",", 
       RowBox[{"z", "\[Rule]", "0"}], ",", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", 
           RowBox[{"-", "2"}]]}], ")"}]}], ",", 
       RowBox[{"t", "\[Rule]", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q", "+", 
            SuperscriptBox["q", 
             RowBox[{"-", "1"}]]}], ")"}], "2"]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", 
        RowBox[{"-", 
         SuperscriptBox["q", "2"]}]}], ",", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"-", "2"}]], "-", "1"}]}], ",", 
       RowBox[{"z", "\[Rule]", "0"}], ",", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", 
           RowBox[{"-", "2"}]]}], ")"}]}], ",", 
       RowBox[{"t", "\[Rule]", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q", "+", 
            SuperscriptBox["q", 
             RowBox[{"-", "1"}]]}], ")"}], "2"]}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewS3", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", "0"}], ",", 
       RowBox[{"y", "\[Rule]", "0"}], ",", 
       RowBox[{"z", "\[Rule]", "1"}], ",", 
       RowBox[{"w", "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"t", "\[NotEqual]", "1"}], " ", "||", " ", 
        RowBox[{"t", "\[NotEqual]", " ", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", "1"}]}], ",", 
       RowBox[{"y", "\[Rule]", 
        SuperscriptBox["q", 
         RowBox[{"-", "2"}]]}], ",", 
       RowBox[{"z", "\[Rule]", "0"}], ",", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", 
            RowBox[{"-", "2"}]]}], ")"}]}]}], ",", 
       RowBox[{"t", "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "+", 
           SuperscriptBox["q", 
            RowBox[{"-", "1"}]]}], ")"}], "2"]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", 
        SuperscriptBox["q", "2"]}], ",", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"-", "2"}]], "-", "1"}]}], ",", 
       RowBox[{"z", "\[Rule]", "0"}], ",", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", 
            RowBox[{"-", "2"}]]}], ")"}]}]}], ",", 
       RowBox[{"t", "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "+", 
           SuperscriptBox["q", 
            RowBox[{"-", "1"}]]}], ")"}], "2"]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7341785378029823`*^9, 3.734178547408452*^9}, {
   3.734178590948137*^9, 3.7341786533183303`*^9}, {3.7341787057321544`*^9, 
   3.7341787068355627`*^9}, {3.7341788289332356`*^9, 3.734178899556783*^9}, {
   3.7341790396455727`*^9, 3.7341791441823993`*^9}, 3.7341792044232807`*^9, {
   3.734179255266984*^9, 3.7341792561172256`*^9}, {3.734179295845213*^9, 
   3.734179425527467*^9}, {3.7341794878690968`*^9, 3.734179609438798*^9}, {
   3.7341797300574646`*^9, 3.7341797321295843`*^9}, {3.7341911043757553`*^9, 
   3.73419113922659*^9}, {3.7342000925977287`*^9, 3.7342001258840427`*^9}, {
   3.7342001592523746`*^9, 3.734200261055274*^9}, {3.7342002970200434`*^9, 
   3.734200314822942*^9}, {3.7342010336874437`*^9, 3.7342010501385465`*^9}, {
   3.7345185714446964`*^9, 3.7345185920780535`*^9}, 3.734518857568424*^9, {
   3.734519229182485*^9, 3.734519234765168*^9}, {3.7345192800259132`*^9, 
   3.734519280635352*^9}, {3.7345193417689805`*^9, 3.7345193421403427`*^9}, {
   3.7345194371416416`*^9, 3.7345194377684975`*^9}, 3.734519788369382*^9, {
   3.734519972886747*^9, 3.734519983691547*^9}, {3.7345200426086054`*^9, 
   3.7345200651688304`*^9}, {3.7345201133846536`*^9, 
   3.7345201140069284`*^9}, {3.7345203699197764`*^9, 3.734520372116617*^9}, {
   3.734527608666064*^9, 3.7345276096318693`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"c6b8050b-6fb9-4327-a693-e901d215ae03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"head", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<Jones Polynomial w/ Trivalent Vertex (Non-Trivalent Braiding) \
\\n\>\"", ",", "\[IndentingNewLine]", 
       "\"\<Anti-Symmetric 'Half' Braiding \\n\>\"", ",", 
       "\"\<SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]q\)]\) 'Half' \
Braiding\>\"", ",", 
       "\"\<SO(3\!\(\*SubscriptBox[\()\), \
\(\[PlusMinus]\*SuperscriptBox[\(q\), \(-1\)]\)]\)'Half' Braiding \\n\>\"", 
       ",", "\[IndentingNewLine]", "\"\<'Full' Symmetric Braiding \\n\>\"", 
       ",", "\"\<SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]q\)]\) 'Full' \
Braiding\\n\>\"", ",", 
       "\"\<SO(3\!\(\*SubscriptBox[\()\), \
\(\[PlusMinus]\*SuperscriptBox[\(q\), \(-1\)]\)]\)'Full' Braiding\>\""}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Identity Coef.\>\"", ",", "\"\<Cupcap Coef.\>\"", ",", 
       "\"\<Virtual Coef.\>\"", ",", "\"\<I Coef.\>\"", ",", 
       "\"\<Circle parameter + 1\>\""}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7342032712357855`*^9, 3.734203273740749*^9}, {
   3.7342034140112467`*^9, 3.734203426118507*^9}, {3.7342046789193354`*^9, 
   3.7342046803761396`*^9}, 3.734205936137329*^9, {3.7342732793401403`*^9, 
   3.734273495357814*^9}, {3.7345186101519012`*^9, 3.7345186217827826`*^9}, {
   3.734519241073452*^9, 3.7345192418050175`*^9}, {3.7345193029871073`*^9, 
   3.734519314966491*^9}, {3.7345193550160847`*^9, 3.734519355295667*^9}, {
   3.734519447037524*^9, 3.734519517472748*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"ac63cf0a-94e6-4a87-be0c-80527df8b03d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"generic", " ", "=", 
    RowBox[{"TableForm", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"NewS12", ",", "NewS22", ",", "NewS3"}], "]"}], ",", 
      RowBox[{"TableHeadings", "\[Rule]", "head"}], ",", 
      RowBox[{"TableAlignments", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Center", ",", " ", "Center"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7341796142194557`*^9, 3.7341799661157646`*^9}, {
   3.7341800053612223`*^9, 3.7341800471687555`*^9}, {3.7341800832593565`*^9, 
   3.7341802420451794`*^9}, {3.734180339740635*^9, 3.7341803821970644`*^9}, {
   3.734180459178537*^9, 3.7341805287435055`*^9}, {3.7341806068712244`*^9, 
   3.7341809463233943`*^9}, 3.7341898156392937`*^9, {3.73419100560809*^9, 
   3.734191025703258*^9}, {3.734191091923365*^9, 3.7341910923901715`*^9}, 
   3.734198561043109*^9, {3.734199620425236*^9, 3.734199631242447*^9}, {
   3.73420003352072*^9, 3.7342000630925326`*^9}, {3.734200268363621*^9, 
   3.7342002717011814`*^9}, {3.734200510790584*^9, 3.7342005408355618`*^9}, {
   3.7342006100135098`*^9, 3.7342006231819534`*^9}, {3.734200742459405*^9, 
   3.7342007557252955`*^9}, {3.7342008719433327`*^9, 
   3.7342008874697533`*^9}, {3.7342012030387287`*^9, 
   3.7342012291606116`*^9}, {3.734201329405487*^9, 3.7342013355288796`*^9}, {
   3.734201796000352*^9, 3.734201825395884*^9}, {3.734201922387195*^9, 
   3.7342020114285607`*^9}, {3.7342020556142483`*^9, 
   3.7342020723543625`*^9}, {3.7342021088632917`*^9, 3.734202110758704*^9}, {
   3.7342022148782167`*^9, 3.734202232603591*^9}, 3.734202457374732*^9, {
   3.7342026364577003`*^9, 3.7342028167722206`*^9}, {3.734202903108739*^9, 
   3.734202905083495*^9}, {3.734202949018865*^9, 3.7342029939770107`*^9}, {
   3.734203078796118*^9, 3.7342033590093594`*^9}, {3.7342033991621957`*^9, 
   3.734203400439781*^9}, {3.7342035926646476`*^9, 3.734203593900804*^9}, {
   3.734204224352356*^9, 3.734204240538984*^9}, 3.734437015677328*^9, 
   3.7345191926212425`*^9, {3.7345224085315084`*^9, 3.7345224094924536`*^9}, 
   3.734524994418095*^9, 3.73452517967651*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"ac47ab16-6984-4e67-8ddc-d06d0e52159b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NewS22t3", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", 
        FractionBox[
         RowBox[{"a", "-", 
          SuperscriptBox["a", 
           RowBox[{"-", "1"}]]}], "2"]}], ",", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"a", "-", 
           SuperscriptBox["a", 
            RowBox[{"-", "1"}]]}], "2"]}]}], ",", 
       RowBox[{"z", "\[Rule]", 
        FractionBox[
         RowBox[{"a", "+", 
          SuperscriptBox["a", 
           RowBox[{"-", "1"}]]}], "2"]}], ",", 
       RowBox[{"t", "\[Rule]", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", "0"}], ",", 
       RowBox[{"y", "\[Rule]", "0"}], ",", 
       RowBox[{"z", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"t", "\[Rule]", "3"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewS3t3", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", 
        RowBox[{
         RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], " ", 
         SqrtBox["3"]}]}], ",", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{
         RowBox[{"\[MinusPlus]", "\[ImaginaryI]"}], " ", 
         SqrtBox["3"]}]}], ",", 
       RowBox[{"z", "\[Rule]", 
        RowBox[{"\[PlusMinus]", 
         FractionBox["1", "2"]}]}], ",", 
       RowBox[{"t", "\[Rule]", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", "0"}], ",", 
       RowBox[{"y", "\[Rule]", "0"}], ",", 
       RowBox[{"z", "\[Rule]", "1"}], ",", 
       RowBox[{"t", "\[Rule]", "3"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7342036158314915`*^9, 3.7342036440397215`*^9}, {
   3.734203690403338*^9, 3.734203731759575*^9}, {3.7342041456305904`*^9, 
   3.7342042058338943`*^9}, {3.7342731151985908`*^9, 
   3.7342731167804904`*^9}, {3.7345208063017335`*^9, 3.734520835880844*^9}, {
   3.734520966243944*^9, 3.734520975976152*^9}, {3.734521143088011*^9, 
   3.7345211434531794`*^9}, {3.7345211877923665`*^9, 3.734521197151346*^9}, {
   3.734522065509311*^9, 3.734522089103429*^9}, 3.7345221565962086`*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"1426e939-f4eb-4a93-8bbf-d6e01afba561"],

Cell[BoxData[
 RowBox[{
  RowBox[{"headt3", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<O(2) 'Half' Braiding\>\"", ",", " ", 
       "\"\<Anti-Symmetric 'Half' Braiding\>\"", ",", 
       "\"\<O(2) 'Full' Braiding a+\!\(\*SuperscriptBox[\(a\), \(-1\)]\)= \
\[PlusMinus]1\>\"", ",", "\"\<Symmetric 'Full' Braiding\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Identity Coef.\>\"", ",", "\"\<Cupcap Coef.\>\"", ",", 
       "\"\<Virtual Coef.\>\"", ",", "\"\<Circle parameter + 1\>\""}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7342037435419645`*^9, 3.7342037489233627`*^9}, {
   3.7342039966644087`*^9, 3.734204071380769*^9}, {3.734273108638601*^9, 
   3.7342731089695797`*^9}, {3.734273228391384*^9, 3.734273262513341*^9}, {
   3.73427354578817*^9, 3.7342735524858418`*^9}, {3.7342735841708784`*^9, 
   3.734273584467373*^9}, 3.7345203996265745`*^9, {3.7345222530533442`*^9, 
   3.734522388221639*^9}, {3.7345249185210867`*^9, 3.7345249189335585`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"872997b7-7c7b-47c1-8108-743a23c89225"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tablet3", " ", "=", " ", 
   RowBox[{"TableForm", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"NewS22t3", ",", "NewS3t3"}], "]"}], ",", 
     RowBox[{"TableHeadings", "\[Rule]", "headt3"}], ",", 
     RowBox[{"TableAlignments", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", " ", "Center"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7342040796448746`*^9, 3.7342041303104253`*^9}, {
   3.7342042098368697`*^9, 3.7342042291930175`*^9}, 3.7344370142063303`*^9, 
   3.7345224265358353`*^9, 3.734525118228283*^9},
 CellLabel->
  "In[129]:=",ExpressionUUID->"e97e1426-9477-4fb9-a00b-bcf57a3576ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NewS12t4", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "A"}], ",", 
      RowBox[{"y", "\[Rule]", 
       SuperscriptBox["A", 
        RowBox[{"-", "1"}]]}], ",", 
      RowBox[{"z", "\[Rule]", "0"}], ",", 
      RowBox[{"w", "\[Rule]", "0"}], ",", 
      RowBox[{"t", "\[Rule]", "4"}]}], "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7342044009651527`*^9, 3.7342044644314375`*^9}, {
  3.734204511190751*^9, 3.7342045237503233`*^9}, {3.734205315254669*^9, 
  3.734205335179778*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"b563deb0-074d-4935-ae0c-8f6257b41b16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"headt4", " ", "=", "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<Jones Polynomial where \!\(\*SuperscriptBox[\(A\), \(4\)]\) \
-23\!\(\*SuperscriptBox[\(A\), \(2\)]\) +1 = 0\\n(Non-Trivalent \
Braiding)\\n\>\"", ",", 
       "\"\<SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]1\)]\) 'Half' \
Braiding\\n\>\"", ",", "\[IndentingNewLine]", 
       "\"\<Anti-Symmetric 'Half' Braiding\\n\>\"", ",", 
       "\"\<SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]1\)]\) 'Full' \
Braiding\\n\>\"", ",", "\"\<'Full' Symmetric Braiding\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Identity Coef.\>\"", ",", "\"\<Cupcap Coef.\>\"", ",", 
       "\"\<Virtual Coef.\>\"", ",", "\"\<I Coef.\>\"", ",", 
       "\"\<Circle parameter + 1\>\""}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7342045437276807`*^9, 3.7342045532866287`*^9}, {
  3.734204662948515*^9, 3.7342047466768312`*^9}, {3.7342051629468174`*^9, 
  3.734205167184307*^9}, {3.7342052548074093`*^9, 3.7342052858497767`*^9}, {
  3.7342053407760377`*^9, 3.7342053409874783`*^9}, {3.734205918720934*^9, 
  3.7342059210659885`*^9}, {3.7342059609480324`*^9, 3.7342059943898754`*^9}, {
  3.7342735207101736`*^9, 3.734273566846586*^9}, {3.7342735986422005`*^9, 
  3.734273649985668*^9}, {3.7345251578178663`*^9, 3.734525159971983*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"9195d14a-8cc0-4ae6-a08d-e99bf1dabec6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tablet4", " ", "=", " ", 
   RowBox[{"TableForm", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"NewS12t4", ",", "S22t4", ",", "S3t4"}], "]"}], ",", 
     RowBox[{"TableHeadings", "\[Rule]", "headt4"}], ",", 
     RowBox[{"TableAlignments", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", " ", "Center"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7342048292205467`*^9, 3.7342048506395507`*^9}, 
   3.7344370125199165`*^9, 3.734525135232926*^9, 3.734526977111109*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"b40ece67-77c9-4cfa-9086-5592d4c056cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NewS12t5", " ", "=", "  ", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "A"}], ",", 
      RowBox[{"y", "\[Rule]", 
       SuperscriptBox["A", 
        RowBox[{"-", "1"}]]}], ",", 
      RowBox[{"z", "\[Rule]", "0"}], ",", 
      RowBox[{"w", "\[Rule]", "0"}], ",", 
      RowBox[{"t", "\[Rule]", "5"}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewS22t5", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", "1"}], ")"}]}]}], ",", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"-", 
         SuperscriptBox["q", 
          RowBox[{"-", "2"}]]}]}], ",", 
       RowBox[{"z", "\[Rule]", "0"}], ",", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", 
           RowBox[{"-", "2"}]]}], ")"}]}], ",", 
       RowBox[{"t", "\[Rule]", "5"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", 
        RowBox[{"-", 
         SuperscriptBox["q", "2"]}]}], ",", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"-", "2"}]], "-", "1"}], ")"}]}]}], ",", 
       RowBox[{"z", "\[Rule]", "0"}], ",", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", 
           RowBox[{"-", "2"}]]}], ")"}]}], ",", 
       RowBox[{"t", "\[Rule]", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", "0"}], ",", 
       RowBox[{"y", "\[Rule]", "0"}], ",", 
       RowBox[{"z", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"w", "\[Rule]", "0"}], ",", 
       RowBox[{"t", "\[Rule]", "5"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewS3t5", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", "1"}]}], ",", 
       RowBox[{"y", "\[Rule]", 
        SuperscriptBox["q", 
         RowBox[{"-", "2"}]]}], ",", 
       RowBox[{"z", "\[Rule]", "0"}], ",", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", 
            RowBox[{"-", "2"}]]}], ")"}]}]}], ",", 
       RowBox[{"t", "\[Rule]", "5"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", 
        SuperscriptBox["q", "2"]}], ",", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"-", "2"}]], "-", "1"}]}], ",", 
       RowBox[{"z", "\[Rule]", "0"}], ",", 
       RowBox[{"w", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", 
            RowBox[{"-", "2"}]]}], ")"}]}]}], ",", 
       RowBox[{"t", "\[Rule]", "5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "\[Rule]", "0"}], ",", 
       RowBox[{"y", "\[Rule]", "0"}], ",", 
       RowBox[{"z", "\[Rule]", "1"}], ",", 
       RowBox[{"w", "\[Rule]", "0"}], ",", 
       RowBox[{"t", "\[Rule]", "5"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7342051235280976`*^9, 3.7342051259592686`*^9}, {
  3.7342053863950167`*^9, 3.734205388240956*^9}, {3.73420570828811*^9, 
  3.7342057216419396`*^9}, {3.7342058662474775`*^9, 3.734205878728526*^9}, {
  3.734206006896221*^9, 3.7342060131117487`*^9}, {3.7345258028946424`*^9, 
  3.7345259066393323`*^9}, {3.734525986347036*^9, 3.734525989407407*^9}, {
  3.734527193104741*^9, 3.734527196755085*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"46a59a71-728b-4fe2-b165-e07f0459ba8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"headt5", " ", "=", "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<Jones Polynomial where \!\(\*SuperscriptBox[\(A\), \(4\)]\) +4\!\(\
\*SuperscriptBox[\(A\), \(2\)]\) +1 = 0\\n(Non-Trivalent Braiding)\\n\>\"", 
       ",", "\[IndentingNewLine]", 
       "\"\<SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]q\)]\) 'Half' \
Braiding where \!\(\*SuperscriptBox[\(q\), \(2\)]\) -q -1 = 0\\n\>\"", ",", 
       "\"\<SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]q\)]\) 'Half' \
Braiding where \!\(\*SuperscriptBox[\(q\), \(2\)]\) +q -1 = 0 \\n\>\"", ",", 
       "\[IndentingNewLine]", "\"\<Anti-Symmetric 'Half' Braiding\\n\>\"", 
       ",", "\"\<SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]q\)]\) 'Full' \
Braiding at q \!\(\*SuperscriptBox[\(q\), \(2\)]\) -q -1 = 0\\n\>\"", ",", 
       "\[IndentingNewLine]", 
       "\"\<SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]q\)]\) 'Full' \
Braiding where \!\(\*SuperscriptBox[\(q\), \(2\)]\) +q -1 = 0 \\n\>\"", ",", 
       "\"\<'Full' Symmetric Braiding\>\""}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Identity Coef.\>\"", ",", "\"\<Cupcap Coef.\>\"", ",", 
       "\"\<Virtual Coef.\>\"", ",", "\"\<I Coef.\>\"", ",", 
       "\"\<Circle parameter + 1\>\""}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.734204982610053*^9, 3.7342049829428654`*^9}, {
   3.73420501898532*^9, 3.7342051178023424`*^9}, {3.7342054621803627`*^9, 
   3.734205486389153*^9}, {3.734205646146877*^9, 3.734205663890716*^9}, {
   3.7342057289593897`*^9, 3.734205776683197*^9}, {3.7342058068548145`*^9, 
   3.734205839380741*^9}, {3.7342059495034266`*^9, 3.7342059805900636`*^9}, {
   3.734273679533941*^9, 3.734273800390868*^9}, 3.7345255300685043`*^9, {
   3.7345256944486866`*^9, 3.734525725447118*^9}, {3.7345257617481623`*^9, 
   3.734525767642606*^9}, {3.734525912186812*^9, 3.7345259436110063`*^9}, {
   3.7345272196383924`*^9, 3.7345272214922523`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"5f06b384-ae4b-415d-835f-2cecb937c8e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tablet5", " ", "=", " ", 
   RowBox[{"TableForm", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"NewS12t5", ",", "NewS22t5", ",", "NewS3t5"}], "]"}], ",", 
     RowBox[{"TableHeadings", "\[Rule]", "headt5"}], ",", 
     RowBox[{"TableAlignments", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", " ", "Center"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7342049940622687`*^9, 3.7342050142836523`*^9}, {
   3.7342054384481525`*^9, 3.73420547748433*^9}, {3.734205851229532*^9, 
   3.7342058515082626`*^9}, 3.734437008793547*^9, 3.7345253737628975`*^9, 
   3.7345269604106016`*^9, {3.734527182467658*^9, 3.73452721045603*^9}, 
   3.734527242832987*^9},
 CellLabel->
  "In[137]:=",ExpressionUUID->"9adc9d8f-71fd-41b2-bc74-19af8f8ecf67"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NewS12t0", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "A"}], ",", 
      RowBox[{"y", "\[Rule]", 
       SuperscriptBox["A", 
        RowBox[{"-", "1"}]]}], ",", 
      RowBox[{"z", "\[Rule]", "0"}], ",", 
      RowBox[{"t", "\[Rule]", "0"}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewS22t0", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "0"}], ",", 
      RowBox[{"y", "\[Rule]", "0"}], ",", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"t", "\[Rule]", "0"}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewS3t0", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "0"}], ",", 
      RowBox[{"y", "\[Rule]", "0"}], ",", 
      RowBox[{"z", "\[Rule]", "1"}], ",", 
      RowBox[{"t", "\[Rule]", "0"}]}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"headt0", " ", "=", "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<Jones Polynomial where \!\(\*SuperscriptBox[\(A\), \(4\)]\) \
-\!\(\*SuperscriptBox[\(A\), \(2\)]\) +1 = 0\\n(Non-Trivalent \
Braiding)\\n\>\"", ",", "\[IndentingNewLine]", 
       "\"\<Anti-Symmetric 'Half' Braiding\\n\>\"", ",", 
       "\"\<'Full' Symmetric Braiding\\n\>\""}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Identity Coef.\>\"", ",", "\"\<Cupcap Coef.\>\"", ",", 
       "\"\<Virtual Coef.\>\"", ",", "\"\<Circle parameter + 1\>\""}], 
      "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.734206077288472*^9, 3.7342064563557215`*^9}, {
   3.7342064993517113`*^9, 3.7342065744145937`*^9}, {3.734206610470621*^9, 
   3.734206717515374*^9}, {3.734206748511158*^9, 3.734206751578716*^9}, {
   3.734273856527439*^9, 3.7342739260989428`*^9}, 3.734375633964007*^9, {
   3.734526228328105*^9, 3.734526228614174*^9}, {3.734526268001072*^9, 
   3.7345262782098217`*^9}, {3.7345263711814284`*^9, 
   3.7345264115240936`*^9}, {3.734526774208291*^9, 3.7345268365750685`*^9}, {
   3.7345269166113772`*^9, 3.7345269296347194`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"fbcea8da-60aa-4a5a-8bfa-b3bec04c4a0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tablet0", " ", "=", " ", 
   RowBox[{"TableForm", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"NewS12t0", ",", "NewS22t0", ",", "NewS3t0"}], "]"}], ",", 
     RowBox[{"TableHeadings", "\[Rule]", "headt0"}], ",", 
     RowBox[{"TableAlignments", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", " ", "Center"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.734206371652466*^9, 3.7342063718699055`*^9}, {
   3.734206408580016*^9, 3.7342064211455045`*^9}, 3.734437005843711*^9, {
   3.734440646058029*^9, 3.734440650984585*^9}, {3.7344407013798046`*^9, 
   3.734440710377792*^9}, {3.734440760927232*^9, 3.734440764212556*^9}, 
   3.7345260864661236`*^9, 3.734526969396298*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"8c4a1cc5-25ec-45a8-8dc2-0c50158b0081"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "-", 
     SuperscriptBox["a", 
      RowBox[{"-", "1"}]]}], "\[Equal]", 
    RowBox[{"2", "\[ImaginaryI]"}]}], ",", "a"}], "]"}]], "Input",
 CellChangeTimes->{{3.7345273593311777`*^9, 3.7345273848876467`*^9}, {
  3.734527908070755*^9, 3.7345279316407394`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"e88a6f3c-68a2-4688-847d-c4757fdc4638"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", "\[ImaginaryI]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", "\[ImaginaryI]"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7345273858804045`*^9, 3.7345279323709497`*^9, 
  3.799085168691122*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"6c152eed-d6db-43cc-abc8-3ebce089b512"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"STtoGraph", "[", 
  RowBox[{"Collect", "[", 
   RowBox[{"R3L", ",", "listR32"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7990864266438704`*^9, 3.7990864346814165`*^9}, {
  3.7990864774799905`*^9, 3.799086628209987*^9}, {3.7990866780018363`*^9, 
  3.7990867766152105`*^9}, {3.7990873683012705`*^9, 3.7990874005849667`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"f938d98c-4ef9-446b-bf2f-32f03f08cdea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["x", "3"], "+", 
     RowBox[{"x", " ", 
      SuperscriptBox["z", "2"]}]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {0., 2.}, {1., 0.}, {1., 2.}, {2., 0.}, {2.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   SuperscriptBox["x", "2"], " ", "y", " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {0., 2.}, {1., 0.}, {2., 0.}, {2., 2.}, {1.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   SuperscriptBox["x", "2"], " ", "z", " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {0., 2.}, {1., 0.}, {2., 2.}, {2., 0.}, {1.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"w", " ", "x", " ", "y"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "t"}]]}], "+", 
     RowBox[{"x", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"y", " ", 
      SuperscriptBox["z", "2"]}]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {1., 0.}, {2., 0.}, {0., 2.}, {2., 2.}, {1.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"w", " ", "y", " ", "z"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "t"}]]}], "+", 
     RowBox[{"x", " ", "y", " ", "z"}], "+", 
     RowBox[{
      SuperscriptBox["y", "2"], " ", "z"}]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {1., 0.}, {2., 0.}, {1., 2.}, {2., 2.}, {0.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "w", " ", "x", " ", "y"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"], " ", "y"}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"x", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"t", " ", "x", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     SuperscriptBox["y", "3"], "+", 
     FractionBox[
      RowBox[{"2", " ", "w", " ", "y", " ", "z"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]], "+", 
     RowBox[{"2", " ", "x", " ", "y", " ", "z"}], "+", 
     RowBox[{
      SuperscriptBox["y", "2"], " ", "z"}]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {1., 0.}, {2., 0.}, {2., 2.}, {1., 2.}, {0.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "2"], " ", "z", " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {1., 2.}, {1., 0.}, {0., 2.}, {2., 0.}, {2.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{"x", " ", "y", " ", "z", " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {1., 2.}, {1., 0.}, {2., 0.}, {2., 2.}, {0.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox["z", "2"], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {1., 2.}, {1., 0.}, {2., 2.}, {2., 0.}, {0.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{"x", " ", "y", " ", "z", " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {2., 0.}, {1., 0.}, {0., 2.}, {2., 2.}, {1.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{"y", " ", 
   SuperscriptBox["z", "2"], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {2., 0.}, {1., 0.}, {1., 2.}, {2., 2.}, {0.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"w", " ", "y", " ", "z"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "t"}]]}], "+", 
     RowBox[{"x", " ", "y", " ", "z"}], "+", 
     RowBox[{
      SuperscriptBox["y", "2"], " ", "z"}]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {2., 0.}, {1., 0.}, {2., 2.}, {1., 2.}, {0.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox["z", "2"], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {2., 2.}, {1., 0.}, {0., 2.}, {2., 0.}, {1.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   SuperscriptBox["z", "3"], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {2., 2.}, {1., 0.}, {1., 2.}, {2., 0.}, {0.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"w", " ", "x", " ", "y"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "t"}]]}], "+", 
     RowBox[{"x", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"y", " ", 
      SuperscriptBox["z", "2"]}]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {2., 2.}, {1., 0.}, {2., 0.}, {1., 2.}, {0.,
      2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], LineBox[{{1, 2}, {3, 4}, {5, 6}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["w", "2"], " ", "x", " ", 
    GraphicsBox[
     GraphicsComplexBox[{{0., 0.}, {0.2586059668799033, 
      1.2081937227903539`}, {1., 0.}, {1.7413024466878835`, 
      0.7913725799990451}, {2., 0.}, {2., 2.}, {1., 2.}, {0., 2.}}, {
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
        LineBox[{{1, 2}, {2, 7}, {2, 8}, {3, 4}, {4, 5}, {4, 6}}]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
        DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
        DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
        DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
        DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->Tiny]}], 
   RowBox[{
    RowBox[{"-", "2"}], "+", "t"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["w", "2"], " ", "x", " ", 
    GraphicsBox[
     GraphicsComplexBox[{{0., 0.}, {0.26067209150192283`, 
      0.7914258003709413}, {1., 0.}, {2., 0.}, {1.7394354846652291`, 
      1.208046021339128}, {2., 2.}, {1., 2.}, {0., 2.}}, {
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
        LineBox[{{1, 2}, {2, 3}, {2, 8}, {4, 5}, {5, 6}, {5, 7}}]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
        DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
        DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
        DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
        DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->Tiny]}], 
   RowBox[{
    RowBox[{"-", "2"}], "+", "t"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["w", "2"], " ", "z", " ", 
    GraphicsBox[
     GraphicsComplexBox[{{0., 0.}, {0.5669726902052887, 0.7939835659984474}, {
      1., 0.}, {2., 0.}, {1.3253077211999893`, 1.274793874081394}, {2., 2.}, {
      1., 2.}, {0., 2.}}, {
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
        LineBox[{{1, 2}, {2, 3}, {2, 7}, {4, 5}, {5, 6}, {5, 8}}]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
        DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
        DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
        DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
        DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->Tiny]}], 
   RowBox[{
    RowBox[{"-", "2"}], "+", "t"}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["w", "3"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "t"}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["w", "2"], " ", "y"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0., 0.}, {1., 0.5}, {1., 0.}, {2., 0.}, {2., 2.}, {
     1., 1.5}, {1., 2.}, {0., 2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {2, 3}, {2, 4}, {5, 6}, {6, 7}, {6, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["w", "2"], " ", "z", " ", 
    GraphicsBox[
     GraphicsComplexBox[{{0., 0.}, {1.0791470124760028`, 
      0.7497201123248928}, {1., 0.}, {2., 0.}, {1.0787599705659172`, 
      1.2514570139641863`}, {2., 2.}, {1., 2.}, {0., 2.}}, {
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
        LineBox[{{1, 2}, {2, 3}, {2, 6}, {4, 5}, {5, 7}, {5, 8}}]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
        DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
        DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
        DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
        DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->Tiny]}], 
   RowBox[{
    RowBox[{"-", "2"}], "+", "t"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["w", "2"], " ", "z", " ", 
    GraphicsBox[
     GraphicsComplexBox[{{0., 0.}, {1.3259278337547364`, 
      0.7242998985603667}, {1., 0.}, {0.5645006266399024, 
      1.2062881172788251`}, {2., 0.}, {2., 2.}, {1., 2.}, {0., 2.}}, {
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
        LineBox[{{1, 2}, {2, 5}, {2, 6}, {3, 4}, {4, 7}, {4, 8}}]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
        DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
        DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
        DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
        DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->Tiny]}], 
   RowBox[{
    RowBox[{"-", "2"}], "+", "t"}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["w", "3"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}], "2"]]}], "+", 
     FractionBox[
      SuperscriptBox["w", "3"], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]], "+", 
     RowBox[{
      SuperscriptBox["w", "2"], " ", "x"}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["w", "2"], " ", "x"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]], "+", 
     RowBox[{"2", " ", "w", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["w", "2"], " ", "y"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["w", "2"], " ", "z"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]], "+", 
     RowBox[{"2", " ", "w", " ", "x", " ", "z"}]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0.37614188693845235`, 0.5313366812855543}, {
     0.3762373150880697, 1.4679288952428937`}, {0., 0.}, {1., 0.}, {1., 2.}, {
     0., 2.}, {2., 0.}, {2., 2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w", "2"], " ", "x"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "t"}]]}], "+", 
     RowBox[{"w", " ", "x", " ", "y"}]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0.49804682437804143`, 0.3002264030192573}, {
     0.9261820013615089, 0.9220908292294778}, {0., 0.}, {1., 0.}, {2., 0.}, {
     0., 2.}, {2., 2.}, {1., 2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{"w", " ", "x", " ", "z", " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0.5312500296054566, 0.5803486703111831}, {
     0.9050053623667399, 1.527740409607465}, {0., 0.}, {1., 0.}, {2., 2.}, {
     0., 2.}, {2., 0.}, {1., 2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w", "2"], " ", "z"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "t"}]]}], "+", 
     RowBox[{"w", " ", "y", " ", "z"}]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0.5939518543476607, 0.39299753147423305`}, {
     1.3646003156358242`, 0.9047758497407092}, {0., 0.}, {1., 0.}, {2., 0.}, {
     1., 2.}, {2., 2.}, {0., 2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{"w", " ", 
   SuperscriptBox["z", "2"], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0.6594813176617234, 0.5796354668657812}, {
     1.3407695764933079`, 1.4191830255778186`}, {0., 0.}, {1., 0.}, {2., 
     2.}, {1., 2.}, {2., 0.}, {0., 2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["w", "2"], " ", "x"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]], "+", 
     RowBox[{
      SuperscriptBox["w", "2"], " ", "y"}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["w", "2"], " ", "y"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]], "+", 
     RowBox[{"w", " ", "x", " ", "y"}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["w", "2"], " ", "z"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]], "+", 
     RowBox[{"2", " ", "w", " ", "y", " ", "z"}]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0.8211807945052245, 0.42438529534571373`}, {
     1.7102545017196582`, 0.9010784386643971}, {0., 0.}, {1., 0.}, {2., 0.}, {
     2., 2.}, {1., 2.}, {0., 2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{"w", " ", "x", " ", "z", " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0.8995202823472658, 0.4781234877744473}, {
     0.5088339071726613, 1.4231152378823457`}, {0., 0.}, {2., 0.}, {1., 2.}, {
     0., 2.}, {1., 0.}, {2., 2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w", "2"], " ", "x"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "t"}]]}], "+", 
     RowBox[{"w", " ", "x", " ", "y"}]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0.9245599271314979, 1.0816160311801992`}, {
     0.5073431558070131, 1.6993146246479254`}, {0., 0.}, {2., 2.}, {1., 2.}, {
     0., 2.}, {1., 0.}, {2., 0.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{"w", " ", 
   SuperscriptBox["z", "2"], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{1.000211144502475, 0.493643156419195}, {
     0.9998863564251153, 1.506795883345208}, {0., 0.}, {2., 0.}, {2., 2.}, {
     0., 2.}, {1., 0.}, {1., 2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{"w", " ", "x", " ", "z", " ", 
   GraphicsBox[
    GraphicsComplexBox[{{1.1093427165634573`, 0.486589237753499}, {
     1.5327853684668113`, 1.4272883183832392`}, {0., 0.}, {2., 0.}, {2., 
     2.}, {1., 2.}, {1., 0.}, {0., 2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["w", "2"], " ", "z"}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "t"}]]}], "+", 
     RowBox[{"w", " ", "y", " ", "z"}]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{1.335184389820077, 1.1111840407210134`}, {
     0.6346428023356094, 1.629303938884873}, {1., 0.}, {2., 2.}, {1., 2.}, {
     0., 2.}, {0., 0.}, {2., 0.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{"w", " ", 
   SuperscriptBox["z", "2"], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{1.3865000718115357`, 0.590029488323274}, {
     0.6142716239801113, 1.4094414360103509`}, {1., 0.}, {2., 0.}, {1., 2.}, {
     0., 2.}, {0., 0.}, {2., 2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{"w", " ", "x", " ", "z", " ", 
   GraphicsBox[
    GraphicsComplexBox[{{1.4778144666186181`, 0.5786933183879999}, {
     1.096965074864087, 1.5253480049019372`}, {1., 0.}, {2., 0.}, {2., 2.}, {
     0., 2.}, {0., 0.}, {1., 2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{"w", " ", 
   SuperscriptBox["x", "2"], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{1.6800915429836525`, 0.5296168700418512}, {
     1.6802991664054148`, 1.4714265842995637`}, {1., 0.}, {2., 0.}, {2., 
     2.}, {1., 2.}, {0., 0.}, {0., 2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["w", "2"], " ", "x"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]], "+", 
     RowBox[{
      SuperscriptBox["w", "2"], " ", "y"}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["w", "2"], " ", "y"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]], "+", 
     RowBox[{"w", " ", "x", " ", "y"}], "+", 
     RowBox[{"w", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["w", "2"], " ", "z"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]], "+", 
     RowBox[{"2", " ", "w", " ", "y", " ", "z"}]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{1.7031179882114509`, 1.1007374694356016`}, {
     0.8241649777468597, 1.5819728466261345`}, {2., 0.}, {2., 2.}, {1., 2.}, {
     0., 2.}, {0., 0.}, {1., 0.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {7, 8}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["w", "3"], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["w", "3"]}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "t"}]], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["w", "2"], " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["w", "2"], " ", "y"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["w", "2"], " ", "z"}]}], ")"}], " ", 
   GraphicsBox[
    GraphicsComplexBox[{{0.5705234229067802, 0.33360709748665224`}, {
     1.007022864057855, 1.0000198339522175`}, {1.831601076923593, 
     1.0003326975852191`}, {0.5703069154899285, 1.666862039612494}, {0., 
     0.}, {1., 0.}, {2., 0.}, {2., 2.}, {1., 2.}, {0., 2.}}, {
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
       LineBox[{{1, 2}, {1, 5}, {1, 6}, {2, 3}, {2, 4}, {3, 7}, {3, 8}, {4, 
        9}, {4, 10}}]}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
       DiskBox[1, 0.02261146496815286], DiskBox[2, 0.02261146496815286], 
       DiskBox[3, 0.02261146496815286], DiskBox[4, 0.02261146496815286], 
       DiskBox[5, 0.02261146496815286], DiskBox[6, 0.02261146496815286], 
       DiskBox[7, 0.02261146496815286], DiskBox[8, 0.02261146496815286], 
       DiskBox[9, 0.02261146496815286], DiskBox[10, 0.02261146496815286]}}],
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->Tiny]}]}]], "Output",
 CellChangeTimes->{
  3.7990864367289352`*^9, 3.7990864814713144`*^9, {3.799086542839241*^9, 
   3.7990866307980714`*^9}, {3.799086706379963*^9, 3.799086772013483*^9}, {
   3.7990873698790197`*^9, 3.7990874015473795`*^9}},
 CellLabel->
  "Out[167]=",ExpressionUUID->"08d0949c-a21f-4143-a7ac-fa9b5da9fb3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.799161211398532*^9, 3.7991612319036007`*^9}, {
  3.799161271888751*^9, 
  3.7991613057495694`*^9}},ExpressionUUID->"2792c730-b664-414b-b33e-\
e176f98e5509"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", 
     FractionBox["1", "2"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"], ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "1", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "4"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     FractionBox["1", "4"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "1", ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "1", ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7991612845302725`*^9, 3.799161301011099*^9}},
 CellLabel->
  "Out[169]=",ExpressionUUID->"7f6d2811-1974-4a97-aec5-96a75d52cd2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"STtoGraph", "[", "sixboxrel", "]"}]], "Input",
 CellChangeTimes->{{3.799161349271799*^9, 3.7991613612308283`*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"521b92db-be2e-4d1e-863e-1bd55bb175ed"],

Cell[BoxData[
 GraphicsBox[{},
  ImageSize->Tiny]], "Output",
 CellChangeTimes->{3.799161362464097*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"5c5fcebe-314c-4667-ae8e-e4f73825012e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["sixboxrel"], "Input",
 CellChangeTimes->{{3.799161365773676*^9, 3.799161368537566*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"6b98837b-4424-44a4-85c6-4b14e362fbbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ST", "[", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"P", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"P", "[", 
     RowBox[{"3", ",", "4"}], "]"}]}], "]"}], "\[Rule]", 
  RowBox[{
   FractionBox["12", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "12"]}], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "12"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "12"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "12"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "12"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "12"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "12"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "12"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"5", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "12"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"5", ",", "6"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["11", "12"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"P", "[", 
         RowBox[{"5", ",", "6"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "5", ",", "6"}], "]"}], " ", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "]"}], "+", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "4", ",", "6"}], "]"}], " ", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "]"}], "+", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "3", ",", "6"}], "]"}], " ", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "]"}], "+", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "3", ",", "5"}], "]"}], " ", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "4", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "2", ",", "6"}], "]"}], " ", 
       RowBox[{"T", "[", 
        RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "]"}], "+", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "2", ",", "5"}], "]"}], " ", 
       RowBox[{"T", "[", 
        RowBox[{"3", ",", "4", ",", "6"}], "]"}]}], "]"}], "-", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"1", ",", "2", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"3", ",", "4", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
       RowBox[{"T", "[", 
        RowBox[{"3", ",", "5", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"1", ",", "2", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"3", ",", "5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"1", ",", "2", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"3", ",", "6", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"ST", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"T", "[", 
        RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], "]"}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"1", ",", "2", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"4", ",", "5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"1", ",", "3", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"4", ",", "5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"2", ",", "3", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"4", ",", "5", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"1", ",", "2", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"4", ",", "6", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"1", ",", "3", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"4", ",", "6", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"2", ",", "3", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"4", ",", "6", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"1", ",", "2", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"5", ",", "6", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"1", ",", "3", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"5", ",", "6", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"1", ",", "4", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"5", ",", "6", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"2", ",", "3", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"5", ",", "6", ",", "7"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"2", ",", "4", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"5", ",", "6", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"3", ",", "4", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"5", ",", "6", ",", "7"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"ST", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"1", ",", "2", ",", "7"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"3", ",", "4", ",", "8"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"5", ",", "6", ",", "9"}], "]"}], " ", 
        RowBox[{"T", "[", 
         RowBox[{"7", ",", "8", ",", "9"}], "]"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.7991613690635705`*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"5b6cddca-7a65-427e-8d92-9eadadde912d"]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>0.9 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1d4ba52e-4c01-47aa-ba20-5ea5df359df6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 8334, 246, 440, "Input",ExpressionUUID->"cbee4c82-5b44-4668-b602-b7794bbef81e"],
Cell[CellGroupData[{
Cell[8917, 270, 5149, 149, 285, "Input",ExpressionUUID->"8242cb9a-9502-4b41-ac89-08082b3ae506"],
Cell[14069, 421, 897, 27, 51, "Output",ExpressionUUID->"817802fd-bdf3-4d35-9c43-699a7bac9071"],
Cell[14969, 450, 352, 6, 29, "Output",ExpressionUUID->"e105b784-4dbd-4f9d-820d-191569f4766e"],
Cell[15324, 458, 354, 6, 29, "Output",ExpressionUUID->"68c530dc-8873-410c-ac4a-686d822c67c7"],
Cell[15681, 466, 353, 6, 29, "Output",ExpressionUUID->"2a277860-fbd0-4e6e-b0c0-b8fc41156e94"],
Cell[16037, 474, 353, 6, 29, "Output",ExpressionUUID->"e6705009-3cfd-43a0-ae7c-0b2a152ebdde"]
}, Open  ]],
Cell[16405, 483, 619, 13, 25, "Input",ExpressionUUID->"943d8dfa-68f8-47d3-80e6-9cd6ab3d4d1b"],
Cell[17027, 498, 5246, 128, 250, "Input",ExpressionUUID->"b4191ac9-3db4-49c4-924c-5e59408dea16"],
Cell[22276, 628, 7189, 186, 337, "Input",ExpressionUUID->"955bbf4e-433a-4b83-98ab-bcd3a5718c60"],
Cell[29468, 816, 7957, 200, 321, "Input",ExpressionUUID->"ed256a56-3fc5-4d35-96b9-24281e12e012"],
Cell[37428, 1018, 8654, 212, 373, "Input",ExpressionUUID->"3ce15d9a-aaf3-412d-8195-8a81033c8fec"],
Cell[46085, 1232, 8022, 208, 373, "Input",ExpressionUUID->"83b2568f-8fdc-4168-9066-18c0419aaa87"],
Cell[54110, 1442, 6128, 166, 152, "Input",ExpressionUUID->"c6b8050b-6fb9-4327-a693-e901d215ae03"],
Cell[60241, 1610, 1669, 33, 92, "Input",ExpressionUUID->"ac63cf0a-94e6-4a87-be0c-80527df8b03d"],
Cell[61913, 1645, 2246, 38, 43, "Input",ExpressionUUID->"ac47ab16-6984-4e67-8ddc-d06d0e52159b"],
Cell[64162, 1685, 2340, 64, 82, "Input",ExpressionUUID->"1426e939-f4eb-4a93-8bbf-d6e01afba561"],
Cell[66505, 1751, 1126, 23, 50, "Input",ExpressionUUID->"872997b7-7c7b-47c1-8108-743a23c89225"],
Cell[67634, 1776, 678, 16, 25, "Input",ExpressionUUID->"e97e1426-9477-4fb9-a00b-bcf57a3576ef"],
Cell[68315, 1794, 660, 17, 30, "Input",ExpressionUUID->"b563deb0-074d-4935-ae0c-8f6257b41b16"],
Cell[68978, 1813, 1460, 28, 71, "Input",ExpressionUUID->"9195d14a-8cc0-4ae6-a08d-e99bf1dabec6"],
Cell[70441, 1843, 633, 15, 25, "Input",ExpressionUUID->"b40ece67-77c9-4cfa-9086-5592d4c056cf"],
Cell[71077, 1860, 4081, 117, 114, "Input",ExpressionUUID->"46a59a71-728b-4fe2-b165-e07f0459ba8c"],
Cell[75161, 1979, 2086, 37, 110, "Input",ExpressionUUID->"5f06b384-ae4b-415d-835f-2cecb937c8e8"],
Cell[77250, 2018, 815, 18, 25, "Input",ExpressionUUID->"9adc9d8f-71fd-41b2-bc74-19af8f8ecf67"],
Cell[78068, 2038, 2327, 60, 126, "Input",ExpressionUUID->"fbcea8da-60aa-4a5a-8bfa-b3bec04c4a0a"],
Cell[80398, 2100, 837, 18, 25, "Input",ExpressionUUID->"8c4a1cc5-25ec-45a8-8dc2-0c50158b0081"],
Cell[CellGroupData[{
Cell[81260, 2122, 422, 11, 30, "Input",ExpressionUUID->"e88a6f3c-68a2-4688-847d-c4757fdc4638"],
Cell[81685, 2135, 383, 10, 29, "Output",ExpressionUUID->"6c152eed-d6db-43cc-abc8-3ebce089b512"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82105, 2150, 435, 8, 25, "Input",ExpressionUUID->"f938d98c-4ef9-446b-bf2f-32f03f08cdea"],
Cell[82543, 2160, 33625, 761, 947, "Output",ExpressionUUID->"08d0949c-a21f-4143-a7ac-fa9b5da9fb3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116205, 2926, 205, 4, 25, "Input",ExpressionUUID->"2792c730-b664-414b-b33e-e176f98e5509"],
Cell[116413, 2932, 11211, 321, 313, "Output",ExpressionUUID->"7f6d2811-1974-4a97-aec5-96a75d52cd2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127661, 3258, 221, 4, 25, "Input",ExpressionUUID->"521b92db-be2e-4d1e-863e-1bd55bb175ed"],
Cell[127885, 3264, 186, 5, 105, "Output",ExpressionUUID->"5c5fcebe-314c-4667-ae8e-e4f73825012e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128108, 3274, 184, 3, 25, "Input",ExpressionUUID->"6b98837b-4424-44a4-85c6-4b14e362fbbb"],
Cell[128295, 3279, 12772, 379, 356, "Output",ExpressionUUID->"5b6cddca-7a65-427e-8d92-9eadadde912d"]
}, Open  ]]
}
]
*)



==> Mathematica/St_Skein_Theory_Programs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    132591,       2951]
NotebookOptionsPosition[    131549,       2930]
NotebookOutlinePosition[    131951,       2946]
CellTagsIndexPosition[    131908,       2943]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"P", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"T", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"X", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"STtoGraph", ",", "Listable"}], "]"}]}], "Input",
 CellChangeTimes->{{3.732981879786604*^9, 3.7329819402745633`*^9}, 
   3.7329819791230555`*^9, {3.7329833130521994`*^9, 3.732983336268282*^9}, {
   3.7331544996939697`*^9, 3.733154508064849*^9}, {3.7333274758732915`*^9, 
   3.7333274939477453`*^9}, {3.733327615667198*^9, 3.7333276343649964`*^9}, {
   3.7333281128569136`*^9, 3.7333281310806694`*^9}, {3.733328864833782*^9, 
   3.733328865304864*^9}, {3.7336214668004036`*^9, 3.733621467161051*^9}, {
   3.7337554585452657`*^9, 3.733755492053542*^9}, {3.799086048424533*^9, 
   3.799086055213134*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"527f8634-fe72-4e78-b65c-debefbbf50ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{"P", ",", "T", ",", "X"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.733338393750212*^9, 3.7333384065390263`*^9}, {
  3.7335712223410172`*^9, 3.733571223975354*^9}, {3.7336214882798495`*^9, 
  3.733621488734947*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"1fd30499-e804-4fd3-92bc-9987d2af1429"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ST", "[", 
    RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"ST", "[", "a", "]"}], "+", 
     RowBox[{"ST", "[", "b", "]"}]}], "//.", 
    RowBox[{
     RowBox[{
      RowBox[{"c_", " ", 
       RowBox[{"ST", "[", "st_", "]"}]}], "+", 
      RowBox[{"d_", " ", 
       RowBox[{"ST", "[", "st_", "]"}]}]}], " ", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "+", "d"}], ")"}], 
      RowBox[{"ST", "[", "st", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ST", "[", 
    RowBox[{"a_", "*", "b_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"a", " ", 
     RowBox[{"ST", "[", "b", " ", "]"}]}], "/;", 
    RowBox[{
     RowBox[{"StringFreeQ", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "a", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<P\>\"", ",", "\"\<X\>\"", ",", "\"\<T\>\""}], "}"}]}], 
      "]"}], "\[Equal]", "True"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STtoGraph", "[", "a_", "]"}], ":=", 
   RowBox[{"STtoGraph", "[", 
    RowBox[{"a", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STtoGraph", "[", 
    RowBox[{
     RowBox[{"a_", " ", "*", "b_"}], ",", "o_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"a", " ", 
     RowBox[{"STtoGraph", "[", 
      RowBox[{"b", ",", "o"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"StringFreeQ", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "a", "]"}], ",", 
       RowBox[{"{", "\"\<ST\>\"", "}"}]}], "]"}], "\[Equal]", "True"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STtoGraph", "[", 
    RowBox[{
     RowBox[{"a_", "+", "b_"}], " ", ",", "o_"}], "]"}], " ", ":=", 
   RowBox[{
    RowBox[{"STtoGraph", "[", 
     RowBox[{"a", ",", "o"}], "]"}], "+", 
    RowBox[{"STtoGraph", "[", 
     RowBox[{"b", ",", "o"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STtoGraph", "[", 
    RowBox[{"a_", " ", "*", "b_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"a", " ", 
     RowBox[{"STtoGraph", "[", "b", "]"}]}], "/;", 
    RowBox[{
     RowBox[{"StringFreeQ", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "a", "]"}], ",", 
       RowBox[{"{", "\"\<ST\>\"", "}"}]}], "]"}], "\[Equal]", "True"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STtoGraph", "[", 
    RowBox[{"a_", "+", "b_"}], " ", "]"}], " ", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"STtoGraph", "[", "a", "]"}], "+", 
     RowBox[{"STtoGraph", "[", "b", "]"}]}], " ", "//.", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e_", " ", 
        RowBox[{"STtoGraph", "[", "c_", "]"}]}], "+", 
       RowBox[{"f_", " ", 
        RowBox[{"STtoGraph", "[", "d_", "]"}]}]}], "/;", 
      RowBox[{
       RowBox[{"STtoGraph", "[", "c", "]"}], "\[Equal]", 
       RowBox[{"STtoGraph", "[", "d", "]"}]}]}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"e", "+", "f"}], ")"}], 
      RowBox[{"STtoGraph", "[", "c", "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"STtoGraph", "[", 
   RowBox[{"{", 
    RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"STtoGraph", "[", "a", "]"}], ",", 
    RowBox[{"STtoGraph", "[", "b", "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STtoGraph", "[", 
    RowBox[{"st_", ",", "o_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "temp0", ",", "temp", ",", "temp2", ",", "edgelist", ",", "unduplist", 
       ",", "extvert", ",", "extvert2", ",", "intedge", ",", " ", "connect", 
       ",", "connect2", ",", "vertlist", ",", "path", ",", "graph", ",", " ", 
       "graph2", ",", "rules", ",", " ", "renum", ",", " ", "renum2", ",", 
       " ", "return", ",", "i", ",", "j", ",", "n", ",", "t3", ",", "t2", ",",
        "list"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"temp0", "=", 
       RowBox[{"st", " ", "/.", " ", 
        RowBox[{
         RowBox[{"ST", "[", "a_", "]"}], " ", "\[RuleDelayed]", " ", 
         "a"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"temp", "=", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"T", "*", "temp0"}], ",", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c"}], "}"}]}]}], "]"}]}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Cases", " ", "produces", " ", "an", " ", "error", " ", "when", " ", 
        "the", " ", "entire", " ", "expression", " ", "is", " ", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", "or", " ", 
        RowBox[{"P", "[", 
         RowBox[{"a", ",", "b"}], "]"}], " ", "so", " ", "the", " ", "T", " ",
         "is", " ", "added", " ", "to", " ", "avoid", " ", "this"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"temp2", " ", "=", " ", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"T", "*", "temp0"}], ",", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}]}]}], "]"}]}], ";", "  ", 
      RowBox[{"(*", " ", 
       RowBox[{
       "This", " ", "T", " ", "disappears", " ", "in", " ", "this", " ", 
        "step", " ", "and", " ", "was", " ", "a", " ", "quick", " ", "fix", 
        " ", "to", " ", "the", " ", "more", " ", "fundamental", " ", 
        "problem", " ", "with", " ", "Cases"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"edgelist", " ", "=", " ", 
       RowBox[{"Sort", "@", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Join", "[", 
          RowBox[{"temp", ",", "temp2"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"unduplist", " ", "=", " ", 
       RowBox[{"DeleteDuplicates", "[", "edgelist", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"extvert", " ", "=", " ", 
       RowBox[{"Select", "[", 
        RowBox[{"edgelist", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{"edgelist", ",", "#"}], "]"}], "\[Equal]", "1"}], "&"}]}],
         "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"extvert2", " ", "=", " ", 
       RowBox[{"Select", "[", 
        RowBox[{"extvert", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"Flatten", "[", "temp2", "]"}], ",", "#"}], "]"}], 
           "\[Equal]", "0"}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"intedge", "=", " ", 
       RowBox[{"DeleteDuplicates", "@", 
        RowBox[{"Select", "[", 
         RowBox[{"edgelist", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{"edgelist", ",", "#"}], "]"}], "\[Equal]", "2"}], 
           "&"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"n", " ", "=", 
       RowBox[{"Length", "[", "temp", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t3", " ", "=", " ", 
       RowBox[{"Length", "[", "extvert", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t2", "=", " ", 
       RowBox[{"Length", "[", "extvert2", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"connect", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "intedge", "]"}], "\[NotEqual]", "0"}], " ", 
        ",", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "intedge", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"connect", ",", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"Pick", "[", 
                RowBox[{
                 RowBox[{"Position", "[", 
                  RowBox[{"temp", ",", 
                   RowBox[{"intedge", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1"}], 
                "]"}], ",", "2"}], "]"}], "+", 
             RowBox[{"Max", "[", 
              RowBox[{"extvert", ",", "0"}], "]"}]}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", "t2"}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"connect", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"extvert2", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"temp", ",", 
                RowBox[{"extvert2", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
             RowBox[{"Max", "[", "extvert", "]"}]}]}], "}"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"connect2", " ", "=", " ", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"connect", ",", "temp2"}], "]"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a_", ",", "b_"}], "}"}], "\[Rule]", " ", 
          RowBox[{"a", "\[Rule]", "b"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rules", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"t3", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "t3"}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "\[LessEqual]", 
             FractionBox["t3", "2"]}], ",", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"rules", ",", 
              RowBox[{"i", "\[Rule]", " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "-", "1"}], ",", "0"}], "}"}]}]}], "]"}], ",", 
            " ", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"rules", ",", 
              RowBox[{"i", "\[Rule]", " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"t3", "-", "i"}], ",", "2"}], "}"}]}]}], "]"}]}], 
           "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "t3"}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "\[LessEqual]", 
             FractionBox["t3", "2"]}], ",", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"rules", ",", 
              RowBox[{"i", "\[Rule]", " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "-", 
                  FractionBox["1", "2"]}], ",", "0"}], "}"}]}]}], "]"}], ",", 
            " ", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"rules", ",", 
              RowBox[{"i", "\[Rule]", " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"t3", "-", "i"}], ",", "2"}], "}"}]}]}], "]"}]}], 
           "]"}]}], "]"}]}], "]"}], ";", " ", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"rules", " ", "\[Equal]", " ", 
         RowBox[{"{", "}"}]}], ",", " ", 
        RowBox[{"rules", " ", "=", " ", "Automatic"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"temp0", " ", "\[Equal]", " ", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], 
          RowBox[{"T", "[", 
           RowBox[{"4", ",", "5", ",", "6"}], "]"}]}]}], ",", " ", 
        RowBox[{"rules", " ", "=", " ", 
         RowBox[{"Join", "[", 
          RowBox[{"rules", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"7", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"1", ",", ".5"}], "}"}]}], ",", 
             RowBox[{"8", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1.5"}], "}"}]}]}], "}"}]}], "]"}]}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"temp0", " ", "\[Equal]", " ", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "2"}], "]"}], 
          RowBox[{"T", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{"rules", " ", "=", " ", 
         RowBox[{"Join", "[", 
          RowBox[{"rules", ",", 
           RowBox[{"{", 
            RowBox[{"6", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1.5"}], "}"}]}], "}"}]}], "]"}]}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"graph", " ", "=", " ", 
       RowBox[{"Graph", "[", 
        RowBox[{"connect2", ",", " ", 
         RowBox[{"DirectedEdges", "\[Rule]", "False"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Tiny"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"graph2", " ", "=", " ", 
       RowBox[{"GraphPlot", "[", 
        RowBox[{"connect2", ",", 
         RowBox[{"VertexCoordinates", "\[Rule]", "rules"}], ",", " ", 
         RowBox[{"ImageSize", "\[Rule]", "Tiny"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"o", "\[Equal]", "1"}], ",", 
        RowBox[{"return", "=", "graph2"}], ",", 
        RowBox[{"o", "\[Equal]", "2"}], ",", 
        RowBox[{"return", "=", "graph"}], ",", 
        RowBox[{
         RowBox[{"o", "\[NotEqual]", "1"}], "&&", 
         RowBox[{"o", "\[NotEqual]", "2"}]}], ",", " ", 
        RowBox[{
         RowBox[{
         "Print", "[", "\"\<The second argument must be one or two\>\"", 
          "]"}], ";", 
         RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      "return"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7333390146173477`*^9, 3.7333390181905084`*^9}, {
   3.733339050620925*^9, 3.733339119772996*^9}, 3.7333391551765366`*^9, {
   3.7333391890944157`*^9, 3.7333392901693225`*^9}, {3.7333396062403917`*^9, 
   3.733339737537753*^9}, {3.7333397977470694`*^9, 3.733339826466352*^9}, {
   3.733339868749626*^9, 3.733340002176167*^9}, {3.733340032599558*^9, 
   3.7333400450525856`*^9}, {3.733340214587301*^9, 3.7333402558272133`*^9}, {
   3.733340286387453*^9, 3.733340288374585*^9}, {3.733340338862988*^9, 
   3.733340610770192*^9}, {3.733340668094545*^9, 3.733340675548523*^9}, {
   3.7333407096607647`*^9, 3.733340789212875*^9}, {3.7333499171429825`*^9, 
   3.7333501333652625`*^9}, {3.733350188348381*^9, 3.73335019216945*^9}, {
   3.733350256841883*^9, 3.7333503063849144`*^9}, {3.7333503587659187`*^9, 
   3.733350369131149*^9}, {3.7333504049128184`*^9, 3.733350406816063*^9}, {
   3.733350445344392*^9, 3.733350624414987*^9}, {3.7333507711541147`*^9, 
   3.7333509411357126`*^9}, {3.7333510147053413`*^9, 
   3.7333510152633886`*^9}, {3.7333512091292915`*^9, 
   3.7333512438861513`*^9}, {3.733351486946061*^9, 3.7333516056781516`*^9}, {
   3.733351666679373*^9, 3.7333516911613474`*^9}, {3.7333517916870823`*^9, 
   3.73335186410713*^9}, {3.733352024913807*^9, 3.7333520484454145`*^9}, {
   3.7333522401421366`*^9, 3.7333522410044055`*^9}, {3.7333522984825273`*^9, 
   3.7333524735591135`*^9}, 3.7333525123420787`*^9, {3.7333525525229225`*^9, 
   3.733352564602816*^9}, 3.733353235389311*^9, {3.7333533490017843`*^9, 
   3.733353351505233*^9}, 3.7333537908139124`*^9, {3.7333587633972025`*^9, 
   3.733358932964713*^9}, {3.733358995767685*^9, 3.7333589971800776`*^9}, {
   3.7333591506197767`*^9, 3.733359154913861*^9}, {3.733359187046118*^9, 
   3.7333591875290575`*^9}, {3.733570975119054*^9, 3.733570999429304*^9}, {
   3.733571195707411*^9, 3.7335711964874887`*^9}, {3.7335754502112117`*^9, 
   3.7335754809397964`*^9}, {3.733581061269697*^9, 3.73358116840823*^9}, {
   3.733581222414136*^9, 3.73358123714483*^9}, {3.7335813009018564`*^9, 
   3.733581303262601*^9}, {3.733581366750028*^9, 3.7335813732792325`*^9}, {
   3.733581417069206*^9, 3.7335814319203863`*^9}, {3.73358162355653*^9, 
   3.733581704386469*^9}, {3.7335817491523895`*^9, 3.7335817714437494`*^9}, {
   3.733581906835744*^9, 3.733581907464196*^9}, {3.7335820440241876`*^9, 
   3.733582049114647*^9}, {3.733582089447953*^9, 3.733582112604113*^9}, {
   3.7335878263094025`*^9, 3.7335878286595125`*^9}, {3.7335878872303925`*^9, 
   3.7335879024114237`*^9}, {3.7335879346849627`*^9, 
   3.7335879348840647`*^9}, {3.7335879655572033`*^9, 3.733588038076991*^9}, {
   3.7335881328927345`*^9, 3.7335881934663973`*^9}, {3.733588325005974*^9, 
   3.7335883255266523`*^9}, {3.7335889436124935`*^9, 3.733589034303323*^9}, {
   3.7335891000012064`*^9, 3.733589101451312*^9}, {3.7335891392465763`*^9, 
   3.7335891589422812`*^9}, {3.7335891976649036`*^9, 3.733589199216292*^9}, {
   3.7335894625505543`*^9, 3.7335894653786726`*^9}, {3.733589750966321*^9, 
   3.733589762419362*^9}, {3.7335900131136446`*^9, 3.73359001329224*^9}, {
   3.7335902819060783`*^9, 3.7335902830207777`*^9}, {3.7335903430976515`*^9, 
   3.733590355896*^9}, {3.7335904009195595`*^9, 3.733590513398733*^9}, {
   3.7335905494965553`*^9, 3.73359071060013*^9}, {3.7335908442054667`*^9, 
   3.733590862654496*^9}, {3.733590945518292*^9, 3.7335909481767607`*^9}, {
   3.7335909873249636`*^9, 3.73359102385223*^9}, {3.733591055787871*^9, 
   3.733591077194744*^9}, {3.733591133743108*^9, 3.7335912572267046`*^9}, {
   3.7335912872949076`*^9, 3.733591302092022*^9}, {3.7335913794102983`*^9, 
   3.7335915054518585`*^9}, {3.733591538989609*^9, 3.733591657670766*^9}, {
   3.733605159267091*^9, 3.733605160541871*^9}, {3.733605195501994*^9, 
   3.733605292301537*^9}, {3.733606158554757*^9, 3.7336061924772205`*^9}, {
   3.7336069104244947`*^9, 3.733606915228803*^9}, {3.7336072410029755`*^9, 
   3.733607270493309*^9}, {3.7336073182977543`*^9, 3.733607430243351*^9}, 
   3.733607512529951*^9, {3.7336075944425907`*^9, 3.7336076306261196`*^9}, {
   3.7336076964073715`*^9, 3.733607751923273*^9}, {3.733607862820443*^9, 
   3.733607958964113*^9}, {3.733608030691964*^9, 3.7336081065552797`*^9}, {
   3.7336081779806137`*^9, 3.733608189657976*^9}, {3.7336082320387287`*^9, 
   3.7336082352936764`*^9}, {3.7336083029862947`*^9, 
   3.7336083431775737`*^9}, {3.7336085152488365`*^9, 3.733608516023999*^9}, {
   3.7336088143092685`*^9, 3.733608861054926*^9}, {3.733608958039057*^9, 
   3.733608958903554*^9}, {3.7336091766428857`*^9, 3.733609201363441*^9}, {
   3.7336092570838614`*^9, 3.7336092928279457`*^9}, {3.733609343853963*^9, 
   3.7336094359660053`*^9}, {3.7336094705604467`*^9, 3.733609513274379*^9}, {
   3.733609550561765*^9, 3.733609639905118*^9}, {3.7336096712885895`*^9, 
   3.733609672661867*^9}, {3.7336097086552935`*^9, 3.7336097117354584`*^9}, {
   3.733609845082455*^9, 3.7336098530811887`*^9}, {3.7336099858351*^9, 
   3.7336100084926815`*^9}, {3.7336107394469285`*^9, 3.733610780092408*^9}, {
   3.7336119713671637`*^9, 3.7336119757785177`*^9}, 3.7336121623605986`*^9, {
   3.73361226416072*^9, 3.733612302913621*^9}, 3.733612333328506*^9, 
   3.73361245182067*^9, {3.7336165086580524`*^9, 3.733616509559696*^9}, {
   3.733616540742367*^9, 3.733616792768463*^9}, {3.7336212637421865`*^9, 
   3.733621266009813*^9}, {3.733621682911716*^9, 3.7336216868407893`*^9}, {
   3.7336217370104275`*^9, 3.7336217383438807`*^9}, {3.733666622763467*^9, 
   3.7336666513209953`*^9}, {3.7337461596132593`*^9, 
   3.7337461610871468`*^9}, {3.733747584897444*^9, 3.733747719532687*^9}, {
   3.7337477501905866`*^9, 3.733747791921768*^9}, {3.7337478344024324`*^9, 
   3.7337478902444468`*^9}, {3.7337479517256184`*^9, 
   3.7337479804891977`*^9}, {3.7337480158929253`*^9, 
   3.7337480912440214`*^9}, {3.733748125666095*^9, 3.733748127812622*^9}, {
   3.733755603540903*^9, 3.733755754812276*^9}, {3.733755802605095*^9, 
   3.733755803066765*^9}, {3.733756248010638*^9, 3.7337562559214706`*^9}, {
   3.7337562906996593`*^9, 3.733756310203642*^9}, {3.733756360392892*^9, 
   3.7337563616949306`*^9}, 3.733756419237281*^9, {3.733756528830084*^9, 
   3.733756558807157*^9}, {3.7337571431897945`*^9, 3.7337571457049184`*^9}, {
   3.733757188423292*^9, 3.733757198286722*^9}, {3.7337572289705324`*^9, 
   3.733757229959938*^9}, {3.7337574616260138`*^9, 3.733757560493353*^9}, {
   3.7337575998024654`*^9, 3.7337576810720663`*^9}, {3.7337577608567467`*^9, 
   3.7337578580412*^9}, {3.733757921891526*^9, 3.7337579521553125`*^9}, {
   3.7337579860394897`*^9, 3.7337579872968206`*^9}, {3.7337580370230494`*^9, 
   3.733758062725887*^9}, {3.7337582593615437`*^9, 3.7337582983046684`*^9}, {
   3.733828570762042*^9, 3.7338285724340725`*^9}, {3.7338286082818127`*^9, 
   3.73382861225333*^9}, {3.733828680679384*^9, 3.733828685043893*^9}, {
   3.733828721262168*^9, 3.7338287222903657`*^9}, {3.733828802985879*^9, 
   3.733828807568491*^9}, {3.733828895278149*^9, 3.7338288966119924`*^9}, {
   3.733829001251423*^9, 3.733829026163736*^9}, {3.733829676163186*^9, 
   3.733829679944693*^9}, {3.7338297141103725`*^9, 3.7338297312926283`*^9}, {
   3.7340868915082254`*^9, 3.734086912824056*^9}, {3.734086968215765*^9, 
   3.7340869788238506`*^9}, {3.7340870448959255`*^9, 
   3.7340871285930777`*^9}, {3.734087245947319*^9, 3.7340872804517155`*^9}, {
   3.734087317511177*^9, 3.734087436905902*^9}, {3.7340874988006353`*^9, 
   3.7340875336020465`*^9}, {3.734087595166915*^9, 3.7340876426443744`*^9}, {
   3.7340876757846813`*^9, 3.7340876868035583`*^9}, {3.7340878733044205`*^9, 
   3.7340878974890766`*^9}, {3.7340879359080935`*^9, 3.734087941650728*^9}, {
   3.734088013629633*^9, 3.7340881020602922`*^9}, {3.7340881357336164`*^9, 
   3.7340882621536045`*^9}, {3.7340883436887083`*^9, 
   3.7340883877689924`*^9}, {3.734088513890904*^9, 3.734088814061576*^9}, {
   3.734089012836336*^9, 3.734089015401698*^9}, {3.73408924823907*^9, 
   3.7340892507464623`*^9}, {3.7340892847320085`*^9, 
   3.7340893849991207`*^9}, {3.734089868204668*^9, 3.734089935156514*^9}, {
   3.7340901672683764`*^9, 3.7340901792991943`*^9}, {3.7340902137534866`*^9, 
   3.734090264384412*^9}, {3.734090296808736*^9, 3.734090309110304*^9}, {
   3.7340920483469315`*^9, 3.73409208491232*^9}, {3.734092193554987*^9, 
   3.7340922362814035`*^9}, {3.734092315197091*^9, 3.734092370598791*^9}, 
   3.734092405621253*^9, {3.734092443158046*^9, 3.7340925046070223`*^9}, {
   3.7340925425895586`*^9, 3.7340925439062867`*^9}, {3.7340926803131776`*^9, 
   3.7340927086682696`*^9}, {3.7341109884759636`*^9, 
   3.7341110826442184`*^9}, {3.799081900512536*^9, 3.7990819018648996`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"aa5c81e4-1943-439f-95bb-f3a9accc09a7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"STRenum", "[", 
    RowBox[{"a_", " ", "*", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"a", " ", "*", 
     RowBox[{"STRenum", "[", "b", "]"}]}], "/;", 
    RowBox[{
     RowBox[{"StringFreeQ", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "a", "]"}], ",", 
       RowBox[{"{", "\"\<ST\>\"", "}"}]}], "]"}], "\[Equal]", "True"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STRenum", "[", 
    RowBox[{"a_", "+", " ", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"STRenum", "[", "a", "]"}], "+", 
    RowBox[{"STRenum", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"STRenum", "[", 
   RowBox[{"ST", "[", "st_", "]"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "temp0", ",", "temp", ",", "temp2", ",", "edgelist", ",", "unduplist", 
      ",", "\[IndentingNewLine]", "extvert", ",", "extvert2", ",", "intedge", 
      ",", "unsort", ",", "rules", ",", "dispatch", ",", "return", ",", "i", 
      ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"temp0", "=", 
      RowBox[{"st", " ", "/.", " ", 
       RowBox[{
        RowBox[{"ST", "[", "a_", "]"}], " ", "\[RuleDelayed]", " ", "a"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{"temp0", ",", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"temp2", " ", "=", " ", 
      RowBox[{"Cases", "[", 
       RowBox[{"temp0", ",", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"edgelist", " ", "=", " ", 
      RowBox[{"Sort", "@", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Join", "[", 
         RowBox[{"temp", ",", "temp2"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"extvert", " ", "=", " ", 
      RowBox[{"Select", "[", 
       RowBox[{"edgelist", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Count", "[", 
           RowBox[{"edgelist", ",", "#"}], "]"}], "\[Equal]", "1"}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"n", "=", " ", 
      RowBox[{"Max", "[", "extvert", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"unsort", " ", "=", " ", 
      RowBox[{"DeleteDuplicates", "@", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Join", "[", 
           RowBox[{"temp", ",", "temp2"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{"extvert", ",", "#"}], "]"}], "\[Equal]", "0"}], "&"}]}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rules", " ", "=", " ", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "unsort", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"rules", ",", 
         RowBox[{
          RowBox[{"unsort", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{"i", "+", "n"}]}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dispatch", " ", "=", " ", 
      RowBox[{"Dispatch", "[", "rules", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"return", " ", "=", " ", 
      RowBox[{"st", " ", "/.", " ", "dispatch"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ST", "[", "return", "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.733738725452143*^9, 3.733738739637595*^9}, {
  3.734088979827739*^9, 3.734089007926753*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"7cce0913-ef46-47b3-a139-a5650c42473c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"StSkeinExpand2", "[", 
    RowBox[{"a_", " ", "*", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"a", " ", "*", 
     RowBox[{"StSkeinExpand2", "[", "b", "]"}]}], "/;", 
    RowBox[{
     RowBox[{"StringFreeQ", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "a", "]"}], ",", 
       RowBox[{"{", "\"\<ST\>\"", "}"}]}], "]"}], "\[Equal]", "True"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"StSkeinExpand2", "[", 
    RowBox[{"a_", "+", " ", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"StSkeinExpand2", "[", "a", "]"}], "+", 
    RowBox[{"StSkeinExpand2", "[", "b", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"StSkeinExpand2", "[", 
   RowBox[{"ST", "[", "st_", "]"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "temp", ",", "trivalent", ",", "strand", ",", "crossing", ",", "edges", 
      ",", "expand", ",", "expand2", ",", "i"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"trivalent", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{"st", ",", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"strand", " ", "=", " ", 
      RowBox[{"Cases", "[", 
       RowBox[{"st", ",", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"crossing", " ", "=", " ", 
      RowBox[{"Cases", "[", 
       RowBox[{"st", ",", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"edges", " ", "=", " ", 
      RowBox[{"Sort", "@", 
       RowBox[{"DeleteDuplicates", "@", 
        RowBox[{"Join", "[", 
         RowBox[{"trivalent", ",", "strand", ",", "crossing"}], "]"}]}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{"Max", "[", "edges", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "crossing", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"crossing", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"n", "+", "i"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"temp", " ", "=", " ", "st"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", " ", 
        RowBox[{"Length", "[", "crossing", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"temp", "=", 
        RowBox[{"temp", "/.", 
         RowBox[{
          RowBox[{"X", "[", 
           RowBox[{
            RowBox[{"crossing", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"crossing", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"crossing", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{"crossing", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
          RowBox[{"X", "[", 
           RowBox[{
            RowBox[{"crossing", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"crossing", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"crossing", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{"crossing", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", 
            RowBox[{"crossing", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "5"}], "]"}], "]"}]}], "]"}]}]}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"expand", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"Times", " ", "@", " ", "temp"}], " ", "/.", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_"}], "]"}],
            "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"x", " ", 
             RowBox[{"P", "[", 
              RowBox[{"a", ",", "b"}], "]"}], " ", 
             RowBox[{"P", "[", 
              RowBox[{"c", ",", "d"}], "]"}]}], "+", 
            RowBox[{"y", " ", 
             RowBox[{"P", "[", 
              RowBox[{"a", ",", "d"}], "]"}], " ", 
             RowBox[{"P", "[", 
              RowBox[{"b", ",", "c"}], "]"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"P", "[", 
              RowBox[{"a", ",", "c"}], "]"}], " ", 
             RowBox[{"P", "[", 
              RowBox[{"b", ",", "d"}], "]"}]}], "+", 
            RowBox[{"w", " ", 
             RowBox[{"T", "[", 
              RowBox[{"a", ",", "d", ",", "e"}], "]"}], 
             RowBox[{"T", "[", 
              RowBox[{"b", ",", "c", ",", "e"}], "]"}]}]}]}]}], "]"}], "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"a_", ",", "a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
           "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"T", "[", 
             RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], 
            RowBox[{"T", "[", 
             RowBox[{"a_", ",", "b_", ",", "d_"}], "]"}]}], "\[RuleDelayed]", 
           RowBox[{"P", "[", 
            RowBox[{"c", ",", "d"}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"T", "[", 
             RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], 
            RowBox[{"P", "[", 
             RowBox[{"a_", ",", "d_"}], "]"}]}], "\[RuleDelayed]", " ", 
           RowBox[{"T", "[", 
            RowBox[{"d", ",", "b", ",", "c"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"a_", ",", "b_"}], "]"}], 
            RowBox[{"P", "[", 
             RowBox[{"b_", ",", "c_"}], "]"}]}], "\[RuleDelayed]", " ", 
           RowBox[{"P", "[", 
            RowBox[{"a", ",", "c"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"a_", ",", "b_"}], "]"}], "^", "2"}], "\[RuleDelayed]", 
           RowBox[{"P", "[", 
            RowBox[{"a", ",", "a"}], "]"}]}], ",", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"T", "[", 
             RowBox[{"a_", ",", "a_", ",", "a_"}], "]"}], "n_"], 
           "\[RuleDelayed]", 
           RowBox[{"t", "-", "1"}]}], ",", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"a_", ",", "a_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{"t", "-", "1"}]}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"expand2", " ", "=", " ", 
      RowBox[{"ST", "[", "expand", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"expand2", "//.", 
      RowBox[{
       RowBox[{
        RowBox[{"a_", "*", 
         RowBox[{"ST", "[", "c_", "]"}]}], "+", 
        RowBox[{"b_", "*", 
         RowBox[{"ST", "[", "c_", "]"}]}]}], "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b"}], ")"}], 
        RowBox[{"ST", "[", "c", "]"}]}]}]}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7333390146173477`*^9, 3.7333390181905084`*^9}, {
   3.733339050620925*^9, 3.733339119772996*^9}, 3.7333391551765366`*^9, {
   3.7333391890944157`*^9, 3.7333392901693225`*^9}, {3.7333396062403917`*^9, 
   3.733339737537753*^9}, {3.7333397977470694`*^9, 3.733339826466352*^9}, {
   3.733339868749626*^9, 3.733340002176167*^9}, {3.733340032599558*^9, 
   3.7333400450525856`*^9}, {3.733340214587301*^9, 3.7333402558272133`*^9}, {
   3.733340286387453*^9, 3.733340288374585*^9}, {3.733340338862988*^9, 
   3.733340610770192*^9}, {3.733340668094545*^9, 3.733340675548523*^9}, {
   3.7333407096607647`*^9, 3.733340789212875*^9}, {3.7333499171429825`*^9, 
   3.7333501333652625`*^9}, {3.733350188348381*^9, 3.73335019216945*^9}, {
   3.733350256841883*^9, 3.7333503063849144`*^9}, {3.7333503587659187`*^9, 
   3.733350369131149*^9}, {3.7333504049128184`*^9, 3.733350406816063*^9}, {
   3.733350445344392*^9, 3.733350624414987*^9}, {3.7333507711541147`*^9, 
   3.7333509411357126`*^9}, {3.7333510147053413`*^9, 
   3.7333510152633886`*^9}, {3.7333512091292915`*^9, 
   3.7333512438861513`*^9}, {3.733351486946061*^9, 3.7333516056781516`*^9}, {
   3.733351666679373*^9, 3.7333516911613474`*^9}, {3.7333517916870823`*^9, 
   3.73335186410713*^9}, {3.733352024913807*^9, 3.7333520484454145`*^9}, {
   3.7333522401421366`*^9, 3.7333522410044055`*^9}, {3.7333522984825273`*^9, 
   3.7333524735591135`*^9}, 3.7333525123420787`*^9, {3.7333525525229225`*^9, 
   3.733352564602816*^9}, 3.733353235389311*^9, {3.7333533490017843`*^9, 
   3.733353351505233*^9}, 3.7333537908139124`*^9, {3.7333587633972025`*^9, 
   3.733358932964713*^9}, {3.733358995767685*^9, 3.7333589971800776`*^9}, {
   3.7333591506197767`*^9, 3.733359154913861*^9}, {3.733359187046118*^9, 
   3.7333591875290575`*^9}, {3.733570975119054*^9, 3.733570999429304*^9}, {
   3.733571195707411*^9, 3.7335711964874887`*^9}, {3.7335754502112117`*^9, 
   3.7335754809397964`*^9}, {3.733581061269697*^9, 3.73358116840823*^9}, {
   3.733581222414136*^9, 3.73358123714483*^9}, {3.7335813009018564`*^9, 
   3.733581303262601*^9}, {3.733581366750028*^9, 3.7335813732792325`*^9}, {
   3.733581417069206*^9, 3.7335814319203863`*^9}, {3.73358162355653*^9, 
   3.733581704386469*^9}, {3.7335817491523895`*^9, 3.7335817714437494`*^9}, {
   3.733581906835744*^9, 3.733581907464196*^9}, {3.7335820440241876`*^9, 
   3.733582049114647*^9}, {3.733582089447953*^9, 3.733582112604113*^9}, {
   3.7335878263094025`*^9, 3.7335878286595125`*^9}, {3.7335878872303925`*^9, 
   3.7335879024114237`*^9}, {3.7335879346849627`*^9, 
   3.7335879348840647`*^9}, {3.7335879655572033`*^9, 3.733588038076991*^9}, {
   3.7335881328927345`*^9, 3.7335881934663973`*^9}, {3.733588325005974*^9, 
   3.7335883255266523`*^9}, {3.7335889436124935`*^9, 3.733589034303323*^9}, {
   3.7335891000012064`*^9, 3.733589101451312*^9}, {3.7335891392465763`*^9, 
   3.7335891589422812`*^9}, {3.7335891976649036`*^9, 3.733589199216292*^9}, {
   3.7335894625505543`*^9, 3.7335894653786726`*^9}, {3.733589750966321*^9, 
   3.733589762419362*^9}, {3.7335900131136446`*^9, 3.73359001329224*^9}, {
   3.7335902819060783`*^9, 3.7335902830207777`*^9}, {3.7335903430976515`*^9, 
   3.733590355896*^9}, {3.7335904009195595`*^9, 3.733590513398733*^9}, {
   3.7335905494965553`*^9, 3.73359071060013*^9}, {3.7335908442054667`*^9, 
   3.733590862654496*^9}, {3.733590945518292*^9, 3.7335909481767607`*^9}, {
   3.7335909873249636`*^9, 3.73359102385223*^9}, {3.733591055787871*^9, 
   3.7335910706794853`*^9}, {3.733615561836861*^9, 3.7336156312265167`*^9}, {
   3.7337387794609175`*^9, 3.7337388006017847`*^9}, {3.7337391427590675`*^9, 
   3.7337391441215067`*^9}, {3.7337512768254395`*^9, 3.733751306328018*^9}, {
   3.733751756149536*^9, 3.733751772976878*^9}, {3.733828852279476*^9, 
   3.7338288582170677`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"80970fa7-d10c-45ec-9aea-05a21881ac38"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"STConnectedComponents", "[", 
      RowBox[{"a_", "*", 
       RowBox[{"STtoGraph", "[", 
        RowBox[{"b_", ",", "2"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"STConnectedComponents", "[", 
       RowBox[{"STtoGraph", "[", 
        RowBox[{"b", ",", "2"}], "]"}], "]"}], "/;", 
      RowBox[{
       RowBox[{"StringFreeQ", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "a", "]"}], ",", 
         RowBox[{"{", "\"\<Graph\>\"", "}"}]}], "]"}], "\[Equal]", 
       "True"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"STConnectedComponents", "[", 
     RowBox[{"ST", "[", "st_", "]"}], "]"}], ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"temp", ",", "return"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"temp", " ", "=", " ", 
        RowBox[{"st", " ", "//.", " ", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", "1"}]}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"return", " ", "=", " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"ConnectedComponents", "[", 
             RowBox[{"STtoGraph", "[", 
              RowBox[{
               RowBox[{"ST", "[", "temp", "]"}], ",", "2"}], "]"}], "]"}], 
            "]"}], "\[GreaterEqual]", "2"}], ",", "True", ",", "False"}], 
         "]"}]}], ";", "\[IndentingNewLine]", "return"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"STSkeinSimp2", "[", 
      RowBox[{"a_", "+", "b_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"STSkeinSimp2", "[", "a", "]"}], "+", 
      RowBox[{"STSkeinSimp2", "[", "b", "]"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"STSkeinSimp2", "[", 
      RowBox[{"a_", "*", "b_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"a", "*", 
       RowBox[{"STSkeinSimp2", "[", "b", "]"}]}], " ", "/;", " ", 
      RowBox[{
       RowBox[{"Head", "[", "b", "]"}], " ", "\[Equal]", " ", "ST"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"STSkeinSimp2", "[", 
      RowBox[{"ST", "[", "st_", "]"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "expand", ",", "expand2", ",", "expand3", ",", "expand4", ",", 
         "expand5", ",", "expandtemp", ",", "expand6", ",", "return"}], "}"}],
        ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"expand", " ", "=", " ", 
         RowBox[{"StSkeinExpand2", "[", 
          RowBox[{"ST", "[", "st", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"expand2", " ", "=", " ", 
         RowBox[{"expand", "//.", 
          RowBox[{
           RowBox[{
            RowBox[{"ST", "[", "a_", "]"}], "/;", " ", 
            RowBox[{
             RowBox[{"SmallestCycle", "[", 
              RowBox[{"STtoGraph", "[", 
               RowBox[{
                RowBox[{"ST", "[", "a", "]"}], ",", "2"}], "]"}], "]"}], 
             "\[NotEqual]", 
             RowBox[{"{", "}"}]}]}], "\[RuleDelayed]", 
           RowBox[{"STRemoveFaces", "[", 
            RowBox[{"ST", "[", "a", "]"}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"expand3", " ", "=", " ", 
         RowBox[{"expand2", " ", "//.", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"ST", "[", "a_", "]"}], "/;", 
            RowBox[{
             RowBox[{"STRightTree", "[", 
              RowBox[{"ST", "[", "a", "]"}], "]"}], "\[Equal]", "False"}]}], 
           "\[RuleDelayed]", " ", 
           RowBox[{"STTreeSimp", "[", 
            RowBox[{"ST", "[", "a", "]"}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"expand4", " ", "=", " ", "expand3"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"expand5", " ", "=", "  ", 
         RowBox[{"expand4", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"ST", "[", "a_", "]"}], "/;", 
            RowBox[{
             RowBox[{"STConnectedComponents", "[", 
              RowBox[{"ST", "[", "a", "]"}], "]"}], "\[Equal]", "True"}]}], 
           "\[RuleDelayed]", " ", 
           RowBox[{"STCompTree", "[", 
            RowBox[{"ST", "[", "a", "]"}], "]"}]}]}]}], " ", ";", 
        "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"expand5", "\[NotEqual]", " ", "expand4"}], ",", " ", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"expand5", " ", "=", "  ", 
            RowBox[{"expand4", "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"ST", "[", "a_", "]"}], "/;", 
               RowBox[{
                RowBox[{"STConnectedComponents", "[", 
                 RowBox[{"ST", "[", "a", "]"}], "]"}], "\[Equal]", "True"}]}],
               "\[RuleDelayed]", " ", 
              RowBox[{"STCompTree", "[", 
               RowBox[{"ST", "[", "a", "]"}], "]"}]}]}]}], " ", ";", 
           "\[IndentingNewLine]", 
           RowBox[{"expandtemp", " ", "=", " ", 
            RowBox[{"expand5", " ", "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"ST", "[", "a_", "]"}], "/;", 
               RowBox[{
                RowBox[{"STConnectedComponents", "[", 
                 RowBox[{"ST", "[", "a", "]"}], "]"}], "\[Equal]", "True"}]}],
               "\[RuleDelayed]", " ", 
              RowBox[{"STCompTree", "[", 
               RowBox[{"ST", "[", "a", "]"}], "]"}]}]}]}], " ", ";", 
           "\[IndentingNewLine]", 
           RowBox[{"expand4", " ", "=", " ", "expand5"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"expand5", " ", "=", " ", "expandtemp"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"expand6", " ", "=", " ", 
         RowBox[{"STRenum", "[", "expand5", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"return", " ", "=", " ", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"Times", " ", "@", "expand6"}], "]"}], "//.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"a_", " ", 
              RowBox[{"ST", "[", "c_", "]"}]}], "+", 
             RowBox[{"b_", " ", 
              RowBox[{"ST", "[", "c_", "]"}]}]}], "\[Rule]", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], 
             RowBox[{"ST", "[", "c", "]"}]}]}], "}"}]}]}], ";", 
        "\[IndentingNewLine]", "return"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.733356382135336*^9, 3.7333564216453257`*^9}, {
   3.7333565376525636`*^9, 3.733356557906996*^9}, {3.73335659222857*^9, 
   3.7333566293380404`*^9}, {3.7333566751352158`*^9, 
   3.7333566767679996`*^9}, {3.7333570238981905`*^9, 3.733357076193184*^9}, {
   3.733357199077675*^9, 3.733357219081091*^9}, {3.733357293568409*^9, 
   3.7333573384550486`*^9}, {3.7333574157977095`*^9, 3.733357634804028*^9}, {
   3.7333577148137565`*^9, 3.733357804927967*^9}, {3.7333578723960934`*^9, 
   3.733357875292889*^9}, {3.7333579076619177`*^9, 3.7333579868505497`*^9}, {
   3.7333580553267746`*^9, 3.733358111409501*^9}, {3.7333581998954053`*^9, 
   3.7333582428756456`*^9}, {3.733358280559845*^9, 3.7333583043732176`*^9}, {
   3.733358375566825*^9, 3.733358396664961*^9}, {3.7333584839262776`*^9, 
   3.733358541423071*^9}, {3.7333585803822203`*^9, 3.733358581594389*^9}, {
   3.733358704259937*^9, 3.73335870656625*^9}, {3.733359020435875*^9, 
   3.733359041254717*^9}, {3.7333590936373515`*^9, 3.7333590954626694`*^9}, {
   3.7333592801079025`*^9, 3.7333592804297523`*^9}, {3.7333593234689827`*^9, 
   3.7333593630918713`*^9}, {3.733359444115287*^9, 3.7333594638621845`*^9}, {
   3.733359515363654*^9, 3.733359853158597*^9}, {3.733359895435817*^9, 
   3.7333598995203714`*^9}, {3.7333599354378366`*^9, 3.733359951890392*^9}, {
   3.733359982592278*^9, 3.7333601015750723`*^9}, {3.7333602039412165`*^9, 
   3.7333603798064966`*^9}, {3.733360412719079*^9, 3.733360415528453*^9}, {
   3.733360585257234*^9, 3.733360685297656*^9}, {3.7333608998850174`*^9, 
   3.733360944720109*^9}, {3.733360984788554*^9, 3.733361039348381*^9}, {
   3.7333610703486567`*^9, 3.7333611315639925`*^9}, {3.7333611662843227`*^9, 
   3.7333612076563845`*^9}, {3.733361309946164*^9, 3.73336146313645*^9}, {
   3.733361496791199*^9, 3.7333617402592864`*^9}, {3.733361771933399*^9, 
   3.7333617752271037`*^9}, {3.7333618265324945`*^9, 3.733361977576191*^9}, {
   3.7333620133065033`*^9, 3.733362050165475*^9}, {3.733362096532894*^9, 
   3.733362128133878*^9}, {3.733362237279953*^9, 3.7333622378262925`*^9}, {
   3.733362271810856*^9, 3.733362273451547*^9}, {3.733362310411772*^9, 
   3.7333623119278026`*^9}, {3.733362363920206*^9, 3.7333624620576735`*^9}, {
   3.7333624934068394`*^9, 3.7333624982032776`*^9}, {3.733362536623176*^9, 
   3.733362577340193*^9}, {3.7333626510629654`*^9, 3.733362659746425*^9}, {
   3.7333627136281767`*^9, 3.733362716574802*^9}, {3.733362748164486*^9, 
   3.7333627974165*^9}, {3.7334908577739325`*^9, 3.733490888524257*^9}, {
   3.733491020295286*^9, 3.7334910333438387`*^9}, {3.733491163963916*^9, 
   3.733491175265746*^9}, {3.733491222677232*^9, 3.733491324038557*^9}, {
   3.733491493124835*^9, 3.7334915741917944`*^9}, {3.733491756095993*^9, 
   3.7334918383502645`*^9}, {3.733491908556932*^9, 3.7334919564914045`*^9}, {
   3.733492109769334*^9, 3.7334921752965465`*^9}, {3.733492224270581*^9, 
   3.733492286429222*^9}, {3.7334924207293253`*^9, 3.733492433353447*^9}, {
   3.733492478585088*^9, 3.7334924814084115`*^9}, {3.733492513211057*^9, 
   3.733492518586948*^9}, {3.733492550175399*^9, 3.733492618592551*^9}, {
   3.7334926517159767`*^9, 3.733492696134525*^9}, {3.73349304907586*^9, 
   3.7334932780868535`*^9}, {3.733493328658667*^9, 3.733493332514326*^9}, {
   3.733493509433412*^9, 3.733493612608616*^9}, {3.7334936714742527`*^9, 
   3.733494017071005*^9}, {3.7334940710791645`*^9, 3.7334941494839373`*^9}, {
   3.7334942355134516`*^9, 3.7334942769897776`*^9}, {3.733494313515252*^9, 
   3.7334944214771657`*^9}, {3.7334944604145536`*^9, 
   3.7334945061467204`*^9}, {3.7334945771630306`*^9, 3.733494617053211*^9}, {
   3.7334946984021893`*^9, 3.733494791872245*^9}, {3.7334948239974885`*^9, 
   3.7334948801863136`*^9}, {3.7334950258023634`*^9, 
   3.7334951185898914`*^9}, {3.7334951598691273`*^9, 3.7334951601587152`*^9}, 
   3.733495239050206*^9, {3.733495334609639*^9, 3.7334953392226105`*^9}, {
   3.7334953924255905`*^9, 3.7334953925496707`*^9}, {3.7334954406353297`*^9, 
   3.7334954503178473`*^9}, {3.733495547493026*^9, 3.7334955645728683`*^9}, {
   3.733495622368788*^9, 3.733495645504978*^9}, {3.73349572523173*^9, 
   3.7334957630044613`*^9}, {3.733495809893123*^9, 3.7334958595372195`*^9}, {
   3.7334961509770412`*^9, 3.7334963249600983`*^9}, {3.733496407298308*^9, 
   3.7334964597867913`*^9}, {3.7334965400831985`*^9, 
   3.7334965687501154`*^9}, {3.7334966304219847`*^9, 
   3.7334966614928837`*^9}, {3.733496759445823*^9, 3.733496792949661*^9}, {
   3.7334968542732444`*^9, 3.73349685552276*^9}, {3.7335063756362095`*^9, 
   3.73350637732108*^9}, {3.7335069822199373`*^9, 3.7335069892294483`*^9}, {
   3.733507087636001*^9, 3.733507542395765*^9}, {3.733507575410329*^9, 
   3.7335076013443394`*^9}, {3.733507645665579*^9, 3.7335078303493643`*^9}, {
   3.7335078869470043`*^9, 3.7335080486085424`*^9}, {3.7335081462659883`*^9, 
   3.7335081506018243`*^9}, {3.7335081878194847`*^9, 
   3.7335082458006573`*^9}, {3.7335082781338286`*^9, 
   3.7335082808112154`*^9}, {3.7335083180492744`*^9, 3.733508395887697*^9}, {
   3.733508602635046*^9, 3.7335087053051476`*^9}, {3.733508754353933*^9, 
   3.7335087691068997`*^9}, {3.7335088125873923`*^9, 
   3.7335090132683973`*^9}, {3.733509131703719*^9, 3.733509322429799*^9}, {
   3.733509356638513*^9, 3.733509467059725*^9}, {3.7335095223465605`*^9, 
   3.733509615264576*^9}, {3.733509648749095*^9, 3.733509714057149*^9}, {
   3.73350980976449*^9, 3.733509900579503*^9}, {3.733568943796674*^9, 
   3.7335689440934753`*^9}, {3.7335690057159595`*^9, 
   3.7335690365003676`*^9}, {3.7335690684292765`*^9, 3.733569110466154*^9}, {
   3.7335692397021923`*^9, 3.733569286415413*^9}, {3.7335693651612616`*^9, 
   3.7335693677067995`*^9}, {3.7335694073227243`*^9, 3.733569431872401*^9}, {
   3.7335695532842274`*^9, 3.733569556268777*^9}, {3.7335696243444796`*^9, 
   3.733569649839888*^9}, {3.733569746218663*^9, 3.733569753288369*^9}, {
   3.733569814205902*^9, 3.733569815928796*^9}, {3.7335698570333033`*^9, 
   3.73356986013436*^9}, {3.7335699593807597`*^9, 3.7335700040662937`*^9}, {
   3.733570075857482*^9, 3.733570085959915*^9}, {3.733570120930962*^9, 
   3.7335702019669247`*^9}, {3.733570255665187*^9, 3.733570320325797*^9}, {
   3.73357035799156*^9, 3.733570430013626*^9}, 3.7335705082354937`*^9, {
   3.7335705436359787`*^9, 3.7335705700174627`*^9}, 3.7335707875054665`*^9, 
   3.7335708797296457`*^9, 3.733571012182287*^9, {3.733571291635954*^9, 
   3.733571356865017*^9}, {3.733571436994392*^9, 3.7335714794382763`*^9}, {
   3.7335715328195915`*^9, 3.733571594580204*^9}, {3.7335716595394907`*^9, 
   3.7335718691319647`*^9}, {3.7335718997352514`*^9, 
   3.7335721682362537`*^9}, {3.7335722332815504`*^9, 3.733572243381675*^9}, {
   3.733572332926684*^9, 3.7335725247981358`*^9}, {3.7335726104138336`*^9, 
   3.7335726994631147`*^9}, {3.73357276161697*^9, 3.7335727846334424`*^9}, {
   3.733572863641404*^9, 3.7335728642859077`*^9}, {3.7335729332244816`*^9, 
   3.73357300090201*^9}, {3.7335731017168956`*^9, 3.733573153750143*^9}, {
   3.7335731975635443`*^9, 3.733573219252986*^9}, 3.7335732605181956`*^9, {
   3.733573292418045*^9, 3.733573305047159*^9}, {3.7335733523659062`*^9, 
   3.7335734468020372`*^9}, {3.7335735028760695`*^9, 
   3.7335735415936337`*^9}, {3.7335735956504993`*^9, 3.733573651042506*^9}, {
   3.7335737198514996`*^9, 3.733574029028423*^9}, {3.733574173104104*^9, 
   3.733574185821216*^9}, {3.733574243549347*^9, 3.7335742920565877`*^9}, {
   3.733574333981326*^9, 3.733574396441847*^9}, {3.7335744973636017`*^9, 
   3.733574503437355*^9}, {3.733574619866005*^9, 3.7335747160187316`*^9}, {
   3.7335747852689657`*^9, 3.7335747860992603`*^9}, {3.733574818716635*^9, 
   3.7335748541540165`*^9}, {3.7335749169370637`*^9, 
   3.7335749215400643`*^9}, {3.733574956163611*^9, 3.733575031740844*^9}, {
   3.733575071684414*^9, 3.7335750855147843`*^9}, {3.733575142785975*^9, 
   3.733575177022448*^9}, {3.733575225617448*^9, 3.7335752261553664`*^9}, {
   3.7335752711245008`*^9, 3.7335752714651003`*^9}, {3.73357531962757*^9, 
   3.733575343962884*^9}, {3.733575399591761*^9, 3.733575427679523*^9}, {
   3.7335755855063195`*^9, 3.733575591864935*^9}, {3.733575672656872*^9, 
   3.733575684524146*^9}, {3.733575804752181*^9, 3.733575833378764*^9}, {
   3.733576214680647*^9, 3.733576232459895*^9}, {3.7335762900058374`*^9, 
   3.7335762967586317`*^9}, {3.733576329120236*^9, 3.7335763368197327`*^9}, {
   3.733576375434127*^9, 3.733576457135443*^9}, {3.7335764939934893`*^9, 
   3.733576703152456*^9}, {3.7335769975585146`*^9, 3.733577008584665*^9}, {
   3.7335771817667665`*^9, 3.733577212027598*^9}, {3.7335773624438305`*^9, 
   3.733577362687277*^9}, {3.7335774322110124`*^9, 3.7335774349474525`*^9}, {
   3.733577557324809*^9, 3.733577630216958*^9}, {3.733577674673356*^9, 
   3.733577733948022*^9}, {3.733577780330866*^9, 3.733577827314909*^9}, {
   3.7335778764884443`*^9, 3.7335779284713564`*^9}, {3.733578423367369*^9, 
   3.733578428437039*^9}, {3.7335785216255045`*^9, 3.7335785266928425`*^9}, {
   3.7335789517741356`*^9, 3.733578984444821*^9}, {3.7335790332307043`*^9, 
   3.733579057979927*^9}, {3.7335791864931765`*^9, 3.7335792392662272`*^9}, {
   3.7335792765429187`*^9, 3.733579331655629*^9}, {3.7335797037965283`*^9, 
   3.73357970500988*^9}, {3.733579740866122*^9, 3.7335797413544936`*^9}, {
   3.733579972650529*^9, 3.733580006905634*^9}, {3.733580062124671*^9, 
   3.7335803477988625`*^9}, {3.733580396818492*^9, 3.7335804466746244`*^9}, {
   3.733580561306487*^9, 3.733580579374501*^9}, {3.73358065068279*^9, 
   3.73358065206378*^9}, {3.733581870246557*^9, 3.733581880567315*^9}, {
   3.733582170950751*^9, 3.7335821831745024`*^9}, {3.7335822196411943`*^9, 
   3.733582232347949*^9}, 3.733585961781477*^9, {3.7335862774709444`*^9, 
   3.7335863118445015`*^9}, 3.733586411681048*^9, 3.7335865492920237`*^9, {
   3.73373882422272*^9, 3.733738862482108*^9}, {3.7337391576415234`*^9, 
   3.733739208090019*^9}, {3.733740943017254*^9, 3.7337409731986666`*^9}, {
   3.7337410060606546`*^9, 3.733741064448857*^9}, {3.733744838374115*^9, 
   3.733744891244321*^9}, {3.7337450313398066`*^9, 3.7337450468762226`*^9}, {
   3.73374530958573*^9, 3.733745311249505*^9}, {3.7337464519232616`*^9, 
   3.733746469350624*^9}, {3.733746500099291*^9, 3.7337468264813924`*^9}, {
   3.7337469099754906`*^9, 3.7337469214385056`*^9}, {3.7337469992089105`*^9, 
   3.733747076741231*^9}, {3.733749162293011*^9, 3.7337491626401625`*^9}, {
   3.7337502901945534`*^9, 3.733750295131631*^9}, {3.7337510101378574`*^9, 
   3.7337510960668244`*^9}, {3.733751139495925*^9, 3.7337511700279303`*^9}, {
   3.7337512622514277`*^9, 3.7337512631471825`*^9}, {3.733751351773964*^9, 
   3.733751601557707*^9}, 3.7337516489372444`*^9, {3.733751779452893*^9, 
   3.733751794443507*^9}, {3.7337518451756153`*^9, 3.733751869436853*^9}, {
   3.7338284704752984`*^9, 3.7338285599810505`*^9}, {3.7338291789747467`*^9, 
   3.7338291899193463`*^9}, {3.733829252402423*^9, 3.7338292528901105`*^9}, {
   3.733829891533717*^9, 3.733829901413457*^9}, {3.7338315725457373`*^9, 
   3.7338315730729756`*^9}, {3.7338316734303427`*^9, 
   3.7338316926580153`*^9}, {3.7338319190878906`*^9, 3.73383192644498*^9}, {
   3.733831981889641*^9, 3.7338321997488976`*^9}, {3.7338322383013844`*^9, 
   3.733832393401021*^9}, {3.7338324774103656`*^9, 3.733832494385174*^9}, {
   3.7338325411043725`*^9, 3.733832557020097*^9}, {3.7338326140951223`*^9, 
   3.7338326244940367`*^9}, {3.7338326844408865`*^9, 
   3.7338326960815306`*^9}, {3.7338327502358*^9, 3.733832794733229*^9}, {
   3.733832861888638*^9, 3.733832969677142*^9}, {3.7338330289655833`*^9, 
   3.7338330299786024`*^9}, {3.7338330605006404`*^9, 
   3.7338331174617524`*^9}, {3.733833157562188*^9, 3.7338331686005363`*^9}, {
   3.7338332478038116`*^9, 3.733833291719967*^9}, {3.733833339354229*^9, 
   3.7338333652452126`*^9}, {3.733833408347245*^9, 3.733833420380085*^9}, {
   3.7338335073023963`*^9, 3.7338335853742275`*^9}, {3.733833616362335*^9, 
   3.7338336713220873`*^9}, {3.733833706637994*^9, 3.7338337236174912`*^9}, {
   3.733833833489562*^9, 3.733833852276446*^9}, {3.733833898460734*^9, 
   3.7338340205134144`*^9}, {3.733834058542575*^9, 3.7338341726737056`*^9}, {
   3.7338342082734795`*^9, 3.733834333111243*^9}, {3.7338343850342007`*^9, 
   3.7338343915046916`*^9}, 3.7338344419730787`*^9, {3.733836701494641*^9, 
   3.733836941183555*^9}, {3.7338369718091106`*^9, 3.7338370350134*^9}, {
   3.733837085154623*^9, 3.7338372140569897`*^9}, {3.733837249773424*^9, 
   3.7338374821509604`*^9}, {3.7338387934519715`*^9, 3.733838796948861*^9}, {
   3.733843489852262*^9, 3.733843491810458*^9}, {3.73408621198075*^9, 
   3.7340862130023384`*^9}, {3.7340896683007264`*^9, 
   3.7340897867190323`*^9}, {3.7343729001823854`*^9, 3.734372941698289*^9}, {
   3.7343729728877053`*^9, 3.7343729963568993`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"87ff0031-a0c6-45c9-bce0-fbfccda8ecc3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SmallestCycle", "[", 
    RowBox[{"a_", "*", "b_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"SmallestCycle", "[", "b", "]"}], " ", "/;", 
    RowBox[{
     RowBox[{"StringFreeQ", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "a", "]"}], ",", 
       RowBox[{"{", "\"\<Graph\>\"", "}"}]}], "]"}], "\[Equal]", "True"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SmallestCycle", "[", 
    RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SmallestCycle", "[", "a", "]"}], ",", 
     RowBox[{"SmallestCycle", "[", "b", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SmallestCycle", "[", 
    RowBox[{"a_", "+", "b_", "+", "c_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SmallestCycle", "[", "a", "]"}], ",", 
     RowBox[{"SmallestCycle", "[", "b", "]"}], ",", 
     RowBox[{"SmallestCycle", "[", "c", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SmallestCycle", "[", "g_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"cycle", ",", "test", ",", "i"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"i", "=", "3"}], ";", "\[IndentingNewLine]", 
     RowBox[{"cycle", " ", "=", " ", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"test", " ", "=", " ", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"VertexCount", "[", "g", "]"}]}], "&&", 
        RowBox[{"test", "\[Equal]", " ", 
         RowBox[{"{", "}"}]}]}], ",", 
       RowBox[{
        RowBox[{"test", " ", "=", " ", 
         RowBox[{"FindCycle", "[", 
          RowBox[{"g", ",", "i", ",", "1"}], "]"}]}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"test", "\[NotEqual]", " ", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{"cycle", " ", "=", " ", "test"}]}], "]"}], ";", 
        RowBox[{"i", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     "cycle"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STRemoveFaces", "[", 
    RowBox[{"a_", " ", "*", "b_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"a", " ", 
     RowBox[{"STRemoveFaces", "[", "b", "]"}]}], "/;", 
    RowBox[{
     RowBox[{"StringFreeQ", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "a", "]"}], ",", 
       RowBox[{"{", "\"\<ST\>\"", "}"}]}], "]"}], "\[Equal]", "True"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STRemoveFaces", "[", 
    RowBox[{"a_", "+", "b_"}], " ", "]"}], " ", ":=", 
   RowBox[{
    RowBox[{"STRemoveFaces", "[", "a", "]"}], "+", 
    RowBox[{"STRemoveFaces", "[", "b", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"STRemoveFaces", "[", 
   RowBox[{"ST", "[", "st_", "]"}], "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "temp", ",", "temp2", ",", "edgelist", ",", "unduplist", ",", "extvert", 
      ",", "extvert2", ",", "intedge", ",", "expand", ",", "expandtemp", ",", 
      " ", "graph", ",", "cycle", ",", "FaceReduce", ",", "red", ",", "red2", 
      ",", "mid", ",", "return"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"temp", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{"st", ",", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"temp2", " ", "=", " ", 
      RowBox[{"Cases", "[", 
       RowBox[{"st", ",", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"edgelist", " ", "=", " ", 
      RowBox[{"Sort", "@", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Join", "[", 
         RowBox[{"temp", ",", "temp2"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"unduplist", " ", "=", " ", 
      RowBox[{"DeleteDuplicates", "[", "edgelist", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"extvert", " ", "=", " ", 
      RowBox[{"Select", "[", 
       RowBox[{"edgelist", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Count", "[", 
           RowBox[{"edgelist", ",", "#"}], "]"}], "\[Equal]", "1"}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"extvert2", " ", "=", " ", 
      RowBox[{"Select", "[", 
       RowBox[{"extvert", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", "temp2", "]"}], ",", "#"}], "]"}], 
          "\[Equal]", "0"}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"intedge", "=", " ", 
      RowBox[{"DeleteDuplicates", "@", 
       RowBox[{"Select", "[", 
        RowBox[{"edgelist", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{"edgelist", ",", "#"}], "]"}], "\[Equal]", "2"}], "&"}]}],
         "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"expand", " ", "=", " ", 
      RowBox[{"StSkeinExpand2", "[", 
       RowBox[{"ST", "[", "st", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"graph", " ", "=", " ", 
      RowBox[{"STtoGraph", "[", 
       RowBox[{"expand", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cycle", "=", 
      RowBox[{"SmallestCycle", "[", "graph", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"FaceReduce", "[", "cy_", "]"}], " ", ":=", 
      RowBox[{"DeleteDuplicates", "@", 
       RowBox[{"Flatten", "[", 
        RowBox[{"cy", "/.", 
         RowBox[{
          RowBox[{"a_", "\[UndirectedEdge]", "b_"}], "\[RuleDelayed]", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}]}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"red", " ", "=", 
      RowBox[{
       RowBox[{"FaceReduce", "[", "cycle", "]"}], "-", 
       RowBox[{"Length", "[", "extvert", "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"red2", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"temp", "[", 
         RowBox[{"[", 
          RowBox[{"red", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"temp", "[", 
         RowBox[{"[", 
          RowBox[{"red", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"temp", "[", 
         RowBox[{"[", 
          RowBox[{"red", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"temp", "[", 
         RowBox[{"[", 
          RowBox[{"red", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mid", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"red2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{
               RowBox[{"red2", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ",", "#"}], "]"}], 
             "\[Equal]", "1"}], " ", "&"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"red2", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{
               RowBox[{"red2", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "#"}], "]"}], "\[Equal]",
              "1"}], " ", "&"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"red2", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{
               RowBox[{"red2", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "#"}], "]"}], "\[Equal]",
              "1"}], " ", "&"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"expandtemp", " ", "=", " ", 
      RowBox[{"expand", "//.", 
       RowBox[{
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{
           RowBox[{"mid", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"mid", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "a_"}], "]"}], 
         RowBox[{"T", "[", 
          RowBox[{
           RowBox[{"mid", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"mid", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "b_"}], "]"}]}], "\[Rule]", 
        " ", 
        RowBox[{
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{
            RowBox[{"mid", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"mid", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"mid", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
          RowBox[{"T", "[", 
           RowBox[{"a", ",", "b", ",", 
            RowBox[{"mid", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"t", "-", "2"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"mid", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "a"}], "]"}], 
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"mid", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", "b"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{"mid", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"mid", "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
             RowBox[{"P", "[", 
              RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"expand", " ", "=", " ", 
      RowBox[{"StSkeinExpand2", "[", "expandtemp", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"graph", "=", 
      RowBox[{"STtoGraph", "[", 
       RowBox[{"expand", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "expand"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STRightTree", "[", 
    RowBox[{"a_", " ", "*", "b_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"STRemoveFaces", "[", "b", "]"}], "/;", 
    RowBox[{
     RowBox[{"StringFreeQ", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "a", "]"}], ",", 
       RowBox[{"{", "\"\<ST\>\"", "}"}]}], "]"}], "\[Equal]", "True"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STRightTree", "[", 
    RowBox[{"a_", "+", "b_"}], " ", "]"}], " ", ":=", 
   RowBox[{
    RowBox[{"STRemoveFaces", "[", "a", "]"}], "&&", 
    RowBox[{"STRemoveFaces", "[", "b", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STRightTree", "[", 
    RowBox[{"ST", "[", "st_", "]"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "temp", ",", " ", "temp2", ",", "temp3", ",", "temp4", ",", "graph", 
       ",", "edgelist", ",", "unduplist", ",", "extvert", ",", "extvert2", 
       ",", "intedge", ",", "test", ",", "n", ",", "i", ",", "a", ",", 
       "return"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"temp", "=", 
       RowBox[{"Cases", "[", 
        RowBox[{"st", ",", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c"}], "}"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"temp2", " ", "=", " ", 
       RowBox[{"Cases", "[", 
        RowBox[{"st", ",", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"edgelist", " ", "=", " ", 
       RowBox[{"Sort", "@", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Join", "[", 
          RowBox[{"temp", ",", "temp2"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"unduplist", " ", "=", " ", 
       RowBox[{"DeleteDuplicates", "[", "edgelist", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"extvert", " ", "=", " ", 
       RowBox[{"Select", "[", 
        RowBox[{"edgelist", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{"edgelist", ",", "#"}], "]"}], "\[Equal]", "1"}], "&"}]}],
         "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"extvert2", " ", "=", 
       RowBox[{"Sort", "@", 
        RowBox[{"Select", "[", 
         RowBox[{"extvert", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", "temp2", "]"}], ",", "#"}], "]"}], 
            "\[Equal]", "0"}], "&"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"intedge", "=", " ", 
       RowBox[{"DeleteDuplicates", "@", 
        RowBox[{"Select", "[", 
         RowBox[{"edgelist", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{"edgelist", ",", "#"}], "]"}], "\[Equal]", "2"}], 
           "&"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"n", " ", "=", 
       RowBox[{"Length", "[", "extvert2", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"return", " ", "=", "True"}], ";", "\[IndentingNewLine]", 
      RowBox[{"temp3", " ", "=", " ", "st"}], ";", "\[IndentingNewLine]", 
      RowBox[{"i", "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"return", " ", "\[Equal]", "True"}], " ", "&&", " ", 
         RowBox[{"i", "\[LessEqual]", " ", 
          FractionBox["n", "2"]}]}], ",", " ", 
        RowBox[{
         RowBox[{"test", "=", 
          RowBox[{"temp3", "//.", 
           RowBox[{
            RowBox[{
             RowBox[{"T", "[", 
              RowBox[{
               RowBox[{"extvert2", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"2", "i"}], "-", "1"}], "]"}], "]"}], ",", "a_", 
               ",", "b_"}], "]"}], 
             RowBox[{"T", "[", 
              RowBox[{
               RowBox[{"extvert2", "[", 
                RowBox[{"[", 
                 RowBox[{"2", "i"}], "]"}], "]"}], ",", "c_", ",", "d_"}], 
              "]"}]}], "\[Rule]", "0"}]}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"test", "\[Equal]", "0"}], ",", 
           RowBox[{"return", "=", "False"}]}], "]"}], ";", 
         RowBox[{"i", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"temp4", " ", "=", " ", 
       RowBox[{"temp3", " ", "//.", " ", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", "1"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"graph", " ", "=", " ", 
       RowBox[{"STtoGraph", "[", 
        RowBox[{
         RowBox[{"ST", "[", "temp4", "]"}], ",", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"ConnectedComponents", "[", "graph", "]"}], "]"}], 
         "\[GreaterEqual]", "2"}], ",", 
        RowBox[{"return", " ", "=", " ", "True"}]}], "]"}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
       "Must", " ", "use", " ", "STCompTree", " ", "to", " ", "simplify", " ",
         "diagrams", " ", "with", " ", "two", " ", "distinct", " ", "tree", 
        " ", 
        RowBox[{"components", "!"}]}], "*)"}], "\[IndentingNewLine]", 
      "return"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STTreeSimp", "[", 
    RowBox[{"a_", " ", "*", "b_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"a", " ", 
     RowBox[{"STTreeSimp", "[", "b", "]"}]}], "/;", 
    RowBox[{
     RowBox[{"StringFreeQ", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "a", "]"}], ",", 
       RowBox[{"{", "\"\<ST\>\"", "}"}]}], "]"}], "\[Equal]", "True"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STTreeSimp", "[", 
    RowBox[{"a_", "+", "b_"}], " ", "]"}], " ", ":=", 
   RowBox[{
    RowBox[{"STTreeSimp", "[", "a", "]"}], "+", 
    RowBox[{"STTreeSimp", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"STTreeSimp", "[", 
   RowBox[{"ST", "[", "st_", "]"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "temp", ",", "temp2", ",", "temp3", ",", "return", ",", "graph", ",", 
      "path", ",", "edgelist", ",", "unduplist", ",", "extvert", ",", 
      "extvert2", ",", "intedge", ",", "red", ",", " ", "red2", ",", "mid", 
      ",", "mid2", ",", "mid3", ",", "mid4", ",", " ", "test", ",", "n", ",", 
      "i", ",", "t2", ",", "t3"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"temp", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{"st", ",", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"temp2", " ", "=", " ", 
      RowBox[{"Cases", "[", 
       RowBox[{"st", ",", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"edgelist", " ", "=", " ", 
      RowBox[{"Sort", "@", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Join", "[", 
         RowBox[{"temp", ",", "temp2"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"unduplist", " ", "=", " ", 
      RowBox[{"DeleteDuplicates", "[", "edgelist", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"extvert", " ", "=", " ", 
      RowBox[{"Select", "[", 
       RowBox[{"edgelist", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Count", "[", 
           RowBox[{"edgelist", ",", "#"}], "]"}], "\[Equal]", "1"}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"extvert2", " ", "=", " ", 
      RowBox[{"Select", "[", 
       RowBox[{"extvert", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", "temp2", "]"}], ",", "#"}], "]"}], 
          "\[Equal]", "0"}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"intedge", "=", " ", 
      RowBox[{"DeleteDuplicates", "@", 
       RowBox[{"Select", "[", 
        RowBox[{"edgelist", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{"edgelist", ",", "#"}], "]"}], "\[Equal]", "2"}], "&"}]}],
         "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"n", " ", "=", 
      RowBox[{"Length", "[", "temp", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"t3", " ", "=", " ", 
      RowBox[{"Length", "[", "extvert", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"t2", "=", " ", 
      RowBox[{"Length", "[", "extvert2", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"temp3", " ", "=", " ", "st"}], ";", "\[IndentingNewLine]", 
     RowBox[{"i", " ", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"test", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"test", "\[Equal]", "0"}], "&&", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{
          FractionBox["t3", "2"], "-", "1"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"test", " ", "=", " ", 
         RowBox[{"temp3", " ", "//.", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{
             RowBox[{"extvert2", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", "i"}], "-", "1"}], "]"}], "]"}], ",", 
             RowBox[{"extvert2", "[", 
              RowBox[{"[", 
               RowBox[{"2", "i"}], "]"}], "]"}], ",", "a_"}], "]"}], 
           "\[Rule]", "0"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"test", "\[Equal]", "0"}], ",", 
          RowBox[{"i", "++"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"graph", " ", "=", " ", 
      RowBox[{"STtoGraph", "[", 
       RowBox[{
        RowBox[{"ST", "[", "temp3", "]"}], ",", "2"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"path", " ", "=", 
      RowBox[{"Part", "[", 
       RowBox[{
        RowBox[{"FindShortestPath", "[", 
         RowBox[{"graph", ",", 
          RowBox[{"extvert2", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", "i"}], "-", "1"}], "]"}], "]"}], ",", 
          RowBox[{"extvert2", "[", 
           RowBox[{"[", 
            RowBox[{"2", "i"}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"1", ";;", 
         RowBox[{"-", "2"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"red", " ", "=", 
      RowBox[{"path", "-", 
       RowBox[{"Max", "[", "extvert", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"red", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "=", 
      RowBox[{"path", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"path", "[", 
         RowBox[{"[", 
          RowBox[{"-", "3"}], "]"}], "]"}], " ", "\[Equal]", 
        RowBox[{"path", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"red2", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"temp", "[", 
            RowBox[{"[", 
             RowBox[{"red", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"temp", "[", 
            RowBox[{"[", 
             RowBox[{"red", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"mid", "=", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"red2", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Count", "[", 
               RowBox[{
                RowBox[{"red2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "#"}], "]"}], 
              "\[Equal]", "1"}], " ", "&"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"mid2", " ", "=", " ", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"red2", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Count", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"extvert2", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", "i"}], "]"}], "]"}], ",", "mid"}], "}"}], 
                ",", "#"}], "]"}], "\[Equal]", "0"}], "&"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"mid3", " ", "=", " ", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"red2", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Count", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"extvert2", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "i"}], "-", "1"}], "]"}], "]"}], ",", 
                  "mid"}], "}"}], ",", "#"}], "]"}], "\[Equal]", "0"}], 
             "&"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"return", " ", "=", " ", 
         RowBox[{"StSkeinExpand2", "@", 
          RowBox[{"ST", "[", 
           RowBox[{"Expand", "[", 
            RowBox[{"temp3", " ", "//.", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"T", "[", 
                RowBox[{
                 RowBox[{"extvert2", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", "i"}], "]"}], "]"}], ",", "mid", ",", 
                 "mid2"}], "]"}], 
               RowBox[{"T", "[", 
                RowBox[{
                 RowBox[{"extvert2", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"2", "i"}], "-", "1"}], "]"}], "]"}], ",", "mid", 
                 ",", "mid3"}], "]"}]}], "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"T", "[", 
                 RowBox[{
                  RowBox[{"extvert2", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "i"}], "-", "1"}], "]"}], "]"}], ",", 
                  RowBox[{"extvert2", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", "i"}], "]"}], "]"}], ",", "mid"}], "]"}], 
                RowBox[{"T", "[", 
                 RowBox[{"mid", ",", "mid2", ",", "mid3"}], "]"}]}], "-", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"t", "-", "2"}]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"extvert2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "i"}], "]"}], "]"}], ",", "mid2"}], "]"}], 
                   RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"extvert2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "i"}], "-", "1"}], "]"}], "]"}], ",", 
                    "mid3"}], "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"extvert2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "i"}], "]"}], "]"}], ",", 
                    RowBox[{"extvert2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "i"}], "-", "1"}], "]"}], "]"}]}], "]"}], 
                   RowBox[{"P", "[", 
                    RowBox[{"mid2", ",", "mid3"}], "]"}]}]}], ")"}]}]}]}]}], 
            "]"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"red2", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"temp", "[", 
            RowBox[{"[", 
             RowBox[{"red", "[", 
              RowBox[{"[", 
               RowBox[{"-", "3"}], "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"temp", "[", 
            RowBox[{"[", 
             RowBox[{"red", "[", 
              RowBox[{"[", 
               RowBox[{"-", "2"}], "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"temp", "[", 
            RowBox[{"[", 
             RowBox[{"red", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "]"}]}], "}"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"mid", "=", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"red2", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Count", "[", 
               RowBox[{
                RowBox[{"red2", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", "#"}], "]"}], 
              "\[Equal]", "1"}], " ", "&"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"mid2", " ", "=", " ", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"red2", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Count", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"extvert2", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", "i"}], "]"}], "]"}], ",", "mid"}], "}"}], 
                ",", "#"}], "]"}], "\[Equal]", "0"}], "&"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"mid3", " ", "=", " ", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"red2", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Count", "[", 
               RowBox[{
                RowBox[{"red2", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "#"}], "]"}], 
              "\[Equal]", "1"}], "&"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"mid4", "=", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"red2", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Count", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"mid", ",", "mid3"}], "}"}], ",", "#"}], "]"}], 
              "\[Equal]", "0"}], "&"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"return", "=", " ", 
         RowBox[{"StSkeinExpand2", "@", 
          RowBox[{"ST", "[", 
           RowBox[{"Expand", "[", 
            RowBox[{"temp3", " ", "//.", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"T", "[", 
                RowBox[{
                 RowBox[{"extvert2", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", "i"}], "]"}], "]"}], ",", "mid", ",", 
                 "mid2"}], "]"}], 
               RowBox[{"T", "[", 
                RowBox[{"mid", ",", "mid3", ",", "mid4"}], "]"}]}], "\[Rule]", 
              RowBox[{
               RowBox[{
                RowBox[{"T", "[", 
                 RowBox[{
                  RowBox[{"extvert2", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", "i"}], "]"}], "]"}], ",", "mid", ",", 
                  "mid3"}], "]"}], 
                RowBox[{"T", "[", 
                 RowBox[{"mid", ",", "mid2", ",", "mid4"}], "]"}]}], "-", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"t", "-", "2"}]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"extvert2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "i"}], "]"}], "]"}], ",", "mid2"}], "]"}], 
                   RowBox[{"P", "[", 
                    RowBox[{"mid3", ",", "mid4"}], "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"P", "[", 
                    RowBox[{
                    RowBox[{"extvert2", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", "i"}], "]"}], "]"}], ",", "mid3"}], "]"}], 
                   RowBox[{"P", "[", 
                    RowBox[{"mid2", ",", "mid4"}], "]"}]}]}], ")"}]}]}]}]}], 
            "]"}], "]"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     "return"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STRotate", "[", 
    RowBox[{"a_", " ", "*", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"a", " ", "*", 
     RowBox[{"STRotate", "[", "b", "]"}]}], "/;", 
    RowBox[{
     RowBox[{"StringFreeQ", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "a", "]"}], ",", 
       RowBox[{"{", "\"\<ST\>\"", "}"}]}], "]"}], "\[Equal]", "True"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STRotate", "[", 
    RowBox[{"a_", "+", " ", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"STRotate", "[", "a", "]"}], "+", 
    RowBox[{"STRotate", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"STRotate", "[", 
   RowBox[{"ST", "[", "st_", "]"}], "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "temp", ",", "temp2", ",", "edgelist", ",", "extvert", ",", "rules", ",",
       "dispatch", ",", " ", "temp3", ",", "i", ",", "return"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"temp", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{"st", ",", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"temp2", " ", "=", " ", 
      RowBox[{"Cases", "[", 
       RowBox[{"st", ",", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"edgelist", " ", "=", " ", 
      RowBox[{"Sort", "@", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Join", "[", 
         RowBox[{"temp", ",", "temp2"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"extvert", " ", "=", " ", 
      RowBox[{"Select", "[", 
       RowBox[{"edgelist", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Count", "[", 
           RowBox[{"edgelist", ",", "#"}], "]"}], "\[Equal]", "1"}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rules", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "extvert", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "\[NotEqual]", 
          RowBox[{"Length", "[", "extvert", "]"}]}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"rules", ",", 
           RowBox[{
            RowBox[{"extvert", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"extvert", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}]}]}], "]"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"rules", ",", 
           RowBox[{
            RowBox[{"extvert", "[", 
             RowBox[{"[", 
              RowBox[{"Length", "[", "extvert", "]"}], "]"}], "]"}], 
            "\[Rule]", 
            RowBox[{"extvert", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"dispatch", " ", "=", " ", 
      RowBox[{"Dispatch", "[", "rules", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"return", " ", "=", " ", 
      RowBox[{"st", " ", "/.", " ", "dispatch"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ST", "[", "return", "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STInnerProd", "[", 
    RowBox[{"a_", ",", 
     RowBox[{"b_", "+", "c_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"STInnerProd", "[", 
     RowBox[{"a", ",", "b"}], "]"}], "+", 
    RowBox[{"STInnerProd", "[", 
     RowBox[{"a", ",", "c"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STInnerProd", "[", 
    RowBox[{
     RowBox[{"a_", "+", "b_"}], ",", "c_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"STInnerProd", "[", 
     RowBox[{"a", ",", "c"}], "]"}], "+", 
    RowBox[{"STInnerProd", "[", 
     RowBox[{"b", ",", "c"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STInnerProd", "[", 
    RowBox[{
     RowBox[{"a_", "+", "b_"}], ",", 
     RowBox[{"c_", "+", "d_"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"STInnerProd", "[", 
     RowBox[{"a", ",", "c"}], "]"}], "+", 
    RowBox[{"STInnerProd", "[", 
     RowBox[{"b", ",", "c"}], "]"}], "+", 
    RowBox[{"STInnerProd", "[", 
     RowBox[{"a", ",", "d"}], "]"}], "+", 
    RowBox[{"STInnerProd", "[", 
     RowBox[{"b", ",", "d"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STInnerProd", "[", 
    RowBox[{"a_", "*", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"a", "*", 
     RowBox[{"STInnerProd", "[", "b", "]"}]}], " ", "/;", 
    RowBox[{
     RowBox[{"StringFreeQ", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "a", "]"}], ",", 
       RowBox[{"{", "\"\<ST\>\"", "}"}]}], "]"}], "\[Equal]", "True"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"STInnerProd", "[", 
   RowBox[{"st_", ",", "st2_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "temp0", ",", "temp", ",", "temp2", ",", "temp3", ",", "temp4", ",", 
      "temp5", ",", "\[IndentingNewLine]", "edgelist", ",", " ", "edgelist2", 
      ",", "unduplist", ",", " ", "unduplist2", ",", "extvert", ",", 
      "extvert2", ",", "\[IndentingNewLine]", "extvert3", ",", "extvert4", 
      ",", "intedge", ",", "intedge2", ",", "t3", ",", "t4", ",", "n", ",", 
      "path", ",", "path2", ",", "comb", ",", "comb2", ",", "i"}], "}"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"temp0", " ", "=", " ", 
      RowBox[{"st", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ST", "[", "a_", "]"}], "\[RuleDelayed]", "a"}], "}"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{"temp0", ",", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"temp2", " ", "=", " ", 
      RowBox[{"Cases", "[", 
       RowBox[{"temp0", ",", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"edgelist", " ", "=", " ", 
      RowBox[{"Sort", "@", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Join", "[", 
         RowBox[{"temp", ",", "temp2"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"unduplist", " ", "=", " ", 
      RowBox[{"DeleteDuplicates", "[", "edgelist", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"extvert", " ", "=", " ", 
      RowBox[{"Select", "[", 
       RowBox[{"edgelist", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Count", "[", 
           RowBox[{"edgelist", ",", "#"}], "]"}], "\[Equal]", "1"}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"extvert2", " ", "=", " ", 
      RowBox[{"Select", "[", 
       RowBox[{"extvert", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", "temp2", "]"}], ",", "#"}], "]"}], 
          "\[Equal]", "0"}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"intedge", "=", " ", 
      RowBox[{"DeleteDuplicates", "@", 
       RowBox[{"Select", "[", 
        RowBox[{"edgelist", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{"edgelist", ",", "#"}], "]"}], "\[Equal]", "2"}], "&"}]}],
         "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"t3", " ", "=", " ", 
      RowBox[{"Length", "[", "extvert", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"n", " ", "=", " ", 
      RowBox[{"Max", "[", "edgelist", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"temp3", " ", "=", " ", 
      RowBox[{
       RowBox[{"st2", " ", "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ST", "[", "a_", "]"}], "\[Rule]", "a"}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", " ", 
          RowBox[{"T", "[", 
           RowBox[{
            RowBox[{"a", "+", "n"}], ",", 
            RowBox[{"b", "+", "n"}], ",", 
            RowBox[{"c", "+", "n"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", 
          RowBox[{"P", "[", 
           RowBox[{
            RowBox[{"a", "+", "n"}], ",", 
            RowBox[{"b", "+", "n"}]}], "]"}]}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"temp4", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{"temp3", ",", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"temp5", " ", "=", " ", 
      RowBox[{"Cases", "[", 
       RowBox[{"temp3", ",", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"edgelist2", " ", "=", " ", 
      RowBox[{"Sort", "@", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Join", "[", 
         RowBox[{"temp4", ",", "temp5"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"unduplist2", " ", "=", " ", 
      RowBox[{"DeleteDuplicates", "[", "edgelist2", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"extvert3", " ", "=", " ", 
      RowBox[{"Select", "[", 
       RowBox[{"edgelist2", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Count", "[", 
           RowBox[{"edgelist2", ",", "#"}], "]"}], "\[Equal]", "1"}], "&"}]}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"extvert4", " ", "=", " ", 
      RowBox[{"Select", "[", 
       RowBox[{"extvert3", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", "temp5", "]"}], ",", "#"}], "]"}], 
          "\[Equal]", "0"}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"intedge2", "=", " ", 
      RowBox[{"DeleteDuplicates", "@", 
       RowBox[{"Select", "[", 
        RowBox[{"edgelist2", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{"edgelist2", ",", "#"}], "]"}], "\[Equal]", "2"}], 
          "&"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"t4", " ", "=", " ", 
      RowBox[{"Length", "[", "extvert3", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"t3", "\[NotEqual]", "t4"}], ",", 
       RowBox[{
        RowBox[{
        "Print", "[", "\"\<Error:Diagrams must be in the same box space!\>\"",
          "]"}], ";", 
        RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"path", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", "t3"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"path", ",", 
         RowBox[{"P", "[", 
          RowBox[{
           RowBox[{"extvert", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"extvert3", "[", 
            RowBox[{"[", 
             RowBox[{"-", "i"}], "]"}], "]"}]}], "]"}]}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"path2", " ", "=", 
      RowBox[{"Times", " ", "@@", " ", "path"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"comb", " ", "=", " ", 
      RowBox[{"path2", "*", "temp0", "*", "temp3"}]}], " ", ";", 
     "\[IndentingNewLine]", 
     RowBox[{"comb2", " ", "=", " ", 
      RowBox[{
       RowBox[{"STSkeinSimp2", "[", 
        RowBox[{"ST", "[", "comb", " ", "]"}], "]"}], "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ST", "[", "a_", "]"}], "\[Rule]", "a"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", "comb2"}]}], " ", "]"}]}]}], "Input",
 CellChangeTimes->{{3.733356382135336*^9, 3.7333564216453257`*^9}, {
   3.7333565376525636`*^9, 3.733356557906996*^9}, {3.73335659222857*^9, 
   3.7333566293380404`*^9}, {3.7333566751352158`*^9, 
   3.7333566767679996`*^9}, {3.7333570238981905`*^9, 3.733357076193184*^9}, {
   3.733357199077675*^9, 3.733357219081091*^9}, {3.733357293568409*^9, 
   3.7333573384550486`*^9}, {3.7333574157977095`*^9, 3.733357634804028*^9}, {
   3.7333577148137565`*^9, 3.733357804927967*^9}, {3.7333578723960934`*^9, 
   3.733357875292889*^9}, {3.7333579076619177`*^9, 3.7333579868505497`*^9}, {
   3.7333580553267746`*^9, 3.733358111409501*^9}, {3.7333581998954053`*^9, 
   3.7333582428756456`*^9}, {3.733358280559845*^9, 3.7333583043732176`*^9}, {
   3.733358375566825*^9, 3.733358396664961*^9}, {3.7333584839262776`*^9, 
   3.733358541423071*^9}, {3.7333585803822203`*^9, 3.733358581594389*^9}, {
   3.733358704259937*^9, 3.73335870656625*^9}, {3.733359020435875*^9, 
   3.733359041254717*^9}, {3.7333590936373515`*^9, 3.7333590954626694`*^9}, {
   3.7333592801079025`*^9, 3.7333592804297523`*^9}, {3.7333593234689827`*^9, 
   3.7333593630918713`*^9}, {3.733359444115287*^9, 3.7333594638621845`*^9}, {
   3.733359515363654*^9, 3.733359853158597*^9}, {3.733359895435817*^9, 
   3.7333598995203714`*^9}, {3.7333599354378366`*^9, 3.733359951890392*^9}, {
   3.733359982592278*^9, 3.7333601015750723`*^9}, {3.7333602039412165`*^9, 
   3.7333603798064966`*^9}, {3.733360412719079*^9, 3.733360415528453*^9}, {
   3.733360585257234*^9, 3.733360685297656*^9}, {3.7333608998850174`*^9, 
   3.733360944720109*^9}, {3.733360984788554*^9, 3.733361039348381*^9}, {
   3.7333610703486567`*^9, 3.7333611315639925`*^9}, {3.7333611662843227`*^9, 
   3.7333612076563845`*^9}, {3.733361309946164*^9, 3.73336146313645*^9}, {
   3.733361496791199*^9, 3.7333617402592864`*^9}, {3.733361771933399*^9, 
   3.7333617752271037`*^9}, {3.7333618265324945`*^9, 3.733361977576191*^9}, {
   3.7333620133065033`*^9, 3.733362050165475*^9}, {3.733362096532894*^9, 
   3.733362128133878*^9}, {3.733362237279953*^9, 3.7333622378262925`*^9}, {
   3.733362271810856*^9, 3.733362273451547*^9}, {3.733362310411772*^9, 
   3.7333623119278026`*^9}, {3.733362363920206*^9, 3.7333624620576735`*^9}, {
   3.7333624934068394`*^9, 3.7333624982032776`*^9}, {3.733362536623176*^9, 
   3.733362577340193*^9}, {3.7333626510629654`*^9, 3.733362659746425*^9}, {
   3.7333627136281767`*^9, 3.733362716574802*^9}, {3.733362748164486*^9, 
   3.7333627974165*^9}, {3.7334908577739325`*^9, 3.733490888524257*^9}, {
   3.733491020295286*^9, 3.7334910333438387`*^9}, {3.733491163963916*^9, 
   3.733491175265746*^9}, {3.733491222677232*^9, 3.733491324038557*^9}, {
   3.733491493124835*^9, 3.7334915741917944`*^9}, {3.733491756095993*^9, 
   3.7334918383502645`*^9}, {3.733491908556932*^9, 3.7334919564914045`*^9}, {
   3.733492109769334*^9, 3.7334921752965465`*^9}, {3.733492224270581*^9, 
   3.733492286429222*^9}, {3.7334924207293253`*^9, 3.733492433353447*^9}, {
   3.733492478585088*^9, 3.7334924814084115`*^9}, {3.733492513211057*^9, 
   3.733492518586948*^9}, {3.733492550175399*^9, 3.733492618592551*^9}, {
   3.7334926517159767`*^9, 3.733492696134525*^9}, {3.73349304907586*^9, 
   3.7334932780868535`*^9}, {3.733493328658667*^9, 3.733493332514326*^9}, {
   3.733493509433412*^9, 3.733493612608616*^9}, {3.7334936714742527`*^9, 
   3.733494017071005*^9}, {3.7334940710791645`*^9, 3.7334941494839373`*^9}, {
   3.7334942355134516`*^9, 3.7334942769897776`*^9}, {3.733494313515252*^9, 
   3.7334944214771657`*^9}, {3.7334944604145536`*^9, 
   3.7334945061467204`*^9}, {3.7334945771630306`*^9, 3.733494617053211*^9}, {
   3.7334946984021893`*^9, 3.733494791872245*^9}, {3.7334948239974885`*^9, 
   3.7334948801863136`*^9}, {3.7334950258023634`*^9, 
   3.7334951185898914`*^9}, {3.7334951598691273`*^9, 3.7334951601587152`*^9}, 
   3.733495239050206*^9, {3.733495334609639*^9, 3.7334953392226105`*^9}, {
   3.7334953924255905`*^9, 3.7334953925496707`*^9}, {3.7334954406353297`*^9, 
   3.7334954503178473`*^9}, {3.733495547493026*^9, 3.7334955645728683`*^9}, {
   3.733495622368788*^9, 3.733495645504978*^9}, {3.73349572523173*^9, 
   3.7334957630044613`*^9}, {3.733495809893123*^9, 3.7334958595372195`*^9}, {
   3.7334961509770412`*^9, 3.7334963249600983`*^9}, {3.733496407298308*^9, 
   3.7334964597867913`*^9}, {3.7334965400831985`*^9, 
   3.7334965687501154`*^9}, {3.7334966304219847`*^9, 
   3.7334966614928837`*^9}, {3.733496759445823*^9, 3.733496792949661*^9}, {
   3.7334968542732444`*^9, 3.73349685552276*^9}, {3.7335063756362095`*^9, 
   3.73350637732108*^9}, {3.7335069822199373`*^9, 3.7335069892294483`*^9}, {
   3.733507087636001*^9, 3.733507542395765*^9}, {3.733507575410329*^9, 
   3.7335076013443394`*^9}, {3.733507645665579*^9, 3.7335078303493643`*^9}, {
   3.7335078869470043`*^9, 3.7335080486085424`*^9}, {3.7335081462659883`*^9, 
   3.7335081506018243`*^9}, {3.7335081878194847`*^9, 
   3.7335082458006573`*^9}, {3.7335082781338286`*^9, 
   3.7335082808112154`*^9}, {3.7335083180492744`*^9, 3.733508395887697*^9}, {
   3.733508602635046*^9, 3.7335087053051476`*^9}, {3.733508754353933*^9, 
   3.7335087691068997`*^9}, {3.7335088125873923`*^9, 
   3.7335090132683973`*^9}, {3.733509131703719*^9, 3.733509322429799*^9}, {
   3.733509356638513*^9, 3.733509467059725*^9}, {3.7335095223465605`*^9, 
   3.733509615264576*^9}, {3.733509648749095*^9, 3.733509714057149*^9}, {
   3.73350980976449*^9, 3.733509900579503*^9}, {3.733568943796674*^9, 
   3.7335689440934753`*^9}, {3.7335690057159595`*^9, 
   3.7335690365003676`*^9}, {3.7335690684292765`*^9, 3.733569110466154*^9}, {
   3.7335692397021923`*^9, 3.733569286415413*^9}, {3.7335693651612616`*^9, 
   3.7335693677067995`*^9}, {3.7335694073227243`*^9, 3.733569431872401*^9}, {
   3.7335695532842274`*^9, 3.733569556268777*^9}, {3.7335696243444796`*^9, 
   3.733569649839888*^9}, {3.733569746218663*^9, 3.733569753288369*^9}, {
   3.733569814205902*^9, 3.733569815928796*^9}, {3.7335698570333033`*^9, 
   3.73356986013436*^9}, {3.7335699593807597`*^9, 3.7335700040662937`*^9}, {
   3.733570075857482*^9, 3.733570085959915*^9}, {3.733570120930962*^9, 
   3.7335702019669247`*^9}, {3.733570255665187*^9, 3.733570320325797*^9}, {
   3.73357035799156*^9, 3.733570430013626*^9}, 3.7335705082354937`*^9, {
   3.7335705436359787`*^9, 3.7335705700174627`*^9}, 3.7335707875054665`*^9, 
   3.7335708797296457`*^9, 3.733571012182287*^9, {3.733571291635954*^9, 
   3.733571356865017*^9}, {3.733571436994392*^9, 3.7335714794382763`*^9}, {
   3.7335715328195915`*^9, 3.733571594580204*^9}, {3.7335716595394907`*^9, 
   3.7335718691319647`*^9}, {3.7335718997352514`*^9, 
   3.7335721682362537`*^9}, {3.7335722332815504`*^9, 3.733572243381675*^9}, {
   3.733572332926684*^9, 3.7335725247981358`*^9}, {3.7335726104138336`*^9, 
   3.7335726994631147`*^9}, {3.73357276161697*^9, 3.7335727846334424`*^9}, {
   3.733572863641404*^9, 3.7335728642859077`*^9}, {3.7335729332244816`*^9, 
   3.73357300090201*^9}, {3.7335731017168956`*^9, 3.733573153750143*^9}, {
   3.7335731975635443`*^9, 3.733573219252986*^9}, 3.7335732605181956`*^9, {
   3.733573292418045*^9, 3.733573305047159*^9}, {3.7335733523659062`*^9, 
   3.7335734468020372`*^9}, {3.7335735028760695`*^9, 
   3.7335735415936337`*^9}, {3.7335735956504993`*^9, 3.733573651042506*^9}, {
   3.7335737198514996`*^9, 3.733574029028423*^9}, {3.733574173104104*^9, 
   3.733574185821216*^9}, {3.733574243549347*^9, 3.7335742920565877`*^9}, {
   3.733574333981326*^9, 3.733574396441847*^9}, {3.7335744973636017`*^9, 
   3.733574503437355*^9}, {3.733574619866005*^9, 3.7335747160187316`*^9}, {
   3.7335747852689657`*^9, 3.7335747860992603`*^9}, {3.733574818716635*^9, 
   3.7335748541540165`*^9}, {3.7335749169370637`*^9, 
   3.7335749215400643`*^9}, {3.733574956163611*^9, 3.733575031740844*^9}, {
   3.733575071684414*^9, 3.7335750855147843`*^9}, {3.733575142785975*^9, 
   3.733575177022448*^9}, {3.733575225617448*^9, 3.7335752261553664`*^9}, {
   3.7335752711245008`*^9, 3.7335752714651003`*^9}, {3.73357531962757*^9, 
   3.733575343962884*^9}, {3.733575399591761*^9, 3.733575427679523*^9}, {
   3.7335755855063195`*^9, 3.733575591864935*^9}, {3.733575672656872*^9, 
   3.733575684524146*^9}, {3.733575804752181*^9, 3.733575833378764*^9}, {
   3.733576214680647*^9, 3.733576232459895*^9}, {3.7335762900058374`*^9, 
   3.7335762967586317`*^9}, {3.733576329120236*^9, 3.7335763368197327`*^9}, {
   3.733576375434127*^9, 3.733576457135443*^9}, {3.7335764939934893`*^9, 
   3.733576703152456*^9}, {3.7335769975585146`*^9, 3.733577008584665*^9}, {
   3.7335771817667665`*^9, 3.733577212027598*^9}, {3.7335773624438305`*^9, 
   3.733577362687277*^9}, {3.7335774322110124`*^9, 3.7335774349474525`*^9}, {
   3.733577557324809*^9, 3.733577630216958*^9}, {3.733577674673356*^9, 
   3.733577733948022*^9}, {3.733577780330866*^9, 3.733577827314909*^9}, {
   3.7335778764884443`*^9, 3.7335779284713564`*^9}, {3.733578423367369*^9, 
   3.733578428437039*^9}, {3.7335785216255045`*^9, 3.7335785266928425`*^9}, {
   3.7335789517741356`*^9, 3.733578984444821*^9}, {3.7335790332307043`*^9, 
   3.733579057979927*^9}, {3.7335791864931765`*^9, 3.7335792392662272`*^9}, {
   3.7335792765429187`*^9, 3.733579331655629*^9}, {3.7335797037965283`*^9, 
   3.73357970500988*^9}, {3.733579740866122*^9, 3.7335797413544936`*^9}, {
   3.733579972650529*^9, 3.733580006905634*^9}, {3.733580062124671*^9, 
   3.7335803477988625`*^9}, {3.733580396818492*^9, 3.7335804466746244`*^9}, {
   3.733580561306487*^9, 3.733580579374501*^9}, {3.73358065068279*^9, 
   3.73358065206378*^9}, {3.733581870246557*^9, 3.733581880567315*^9}, {
   3.733582170950751*^9, 3.7335821831745024`*^9}, {3.7335822196411943`*^9, 
   3.733582232347949*^9}, 3.733585961781477*^9, {3.7335862774709444`*^9, 
   3.7335863118445015`*^9}, 3.733586411681048*^9, 3.7335865492920237`*^9, {
   3.73373882422272*^9, 3.733738862482108*^9}, {3.7337391576415234`*^9, 
   3.733739208090019*^9}, {3.733740943017254*^9, 3.7337409731986666`*^9}, {
   3.7337410060606546`*^9, 3.733741064448857*^9}, {3.733744838374115*^9, 
   3.733744891244321*^9}, {3.7337450313398066`*^9, 3.7337450468762226`*^9}, {
   3.73374530958573*^9, 3.733745311249505*^9}, {3.7337464519232616`*^9, 
   3.733746469350624*^9}, {3.733746500099291*^9, 3.7337468264813924`*^9}, {
   3.7337469099754906`*^9, 3.7337469214385056`*^9}, {3.7337469992089105`*^9, 
   3.733747076741231*^9}, {3.733749162293011*^9, 3.7337491626401625`*^9}, {
   3.7337502901945534`*^9, 3.733750295131631*^9}, {3.7337510101378574`*^9, 
   3.7337510960668244`*^9}, {3.733751139495925*^9, 3.7337511700279303`*^9}, {
   3.7337512622514277`*^9, 3.7337512631471825`*^9}, {3.733751351773964*^9, 
   3.733751601557707*^9}, 3.7337516489372444`*^9, {3.733751779452893*^9, 
   3.733751794443507*^9}, {3.7337518451756153`*^9, 3.733751869436853*^9}, {
   3.7338284704752984`*^9, 3.7338285599810505`*^9}, {3.7338291789747467`*^9, 
   3.7338291899193463`*^9}, {3.733829252402423*^9, 3.7338292528901105`*^9}, {
   3.733829891533717*^9, 3.733829901413457*^9}, {3.7338315725457373`*^9, 
   3.7338315730729756`*^9}, {3.7338316734303427`*^9, 
   3.7338316926580153`*^9}, {3.7338319190878906`*^9, 3.73383192644498*^9}, {
   3.733831981889641*^9, 3.7338321997488976`*^9}, {3.7338322383013844`*^9, 
   3.733832393401021*^9}, {3.7338324774103656`*^9, 3.733832494385174*^9}, {
   3.7338325411043725`*^9, 3.733832557020097*^9}, {3.7338326140951223`*^9, 
   3.7338326244940367`*^9}, {3.7338326844408865`*^9, 
   3.7338326960815306`*^9}, {3.7338327502358*^9, 3.733832794733229*^9}, {
   3.733832861888638*^9, 3.733832969677142*^9}, {3.7338330289655833`*^9, 
   3.7338330299786024`*^9}, {3.7338330605006404`*^9, 
   3.7338331174617524`*^9}, {3.733833157562188*^9, 3.7338331686005363`*^9}, {
   3.7338332478038116`*^9, 3.733833291719967*^9}, {3.733833339354229*^9, 
   3.7338333652452126`*^9}, {3.733833408347245*^9, 3.733833420380085*^9}, {
   3.7338335073023963`*^9, 3.7338335853742275`*^9}, {3.733833616362335*^9, 
   3.7338336713220873`*^9}, {3.733833706637994*^9, 3.7338337236174912`*^9}, {
   3.733833833489562*^9, 3.733833852276446*^9}, {3.733833898460734*^9, 
   3.7338340205134144`*^9}, {3.733834058542575*^9, 3.7338340817293644`*^9}, {
   3.733843578762347*^9, 3.7338435823155327`*^9}, {3.733843633014512*^9, 
   3.73384371635797*^9}, {3.7338437901345196`*^9, 3.7338438028307085`*^9}, 
   3.733843855829694*^9, {3.7338443437275906`*^9, 3.7338443659937124`*^9}, {
   3.734091625325388*^9, 3.7340916266632423`*^9}, {3.734091664250944*^9, 
   3.7340916901758995`*^9}, {3.734091772800991*^9, 3.7340919430758915`*^9}, {
   3.734092770936569*^9, 3.7340927714110203`*^9}, {3.734096124554702*^9, 
   3.7340961263554335`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"1be2dab9-5b46-485f-8673-556de7c5884f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"STCompTree", "[", 
    RowBox[{"a_", " ", "*", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"a", " ", "*", 
     RowBox[{"STCompTree", "[", "b", "]"}]}], "/;", 
    RowBox[{
     RowBox[{"StringFreeQ", "[", 
      RowBox[{
       RowBox[{"ToString", "[", "a", "]"}], ",", 
       RowBox[{"{", "\"\<ST\>\"", "}"}]}], "]"}], "\[Equal]", "True"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STCompTree", "[", 
    RowBox[{"a_", "+", " ", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"STCompTree", "[", "a", "]"}], "+", 
    RowBox[{"STCompTree", "[", "b", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STCompTree", "[", 
    RowBox[{"ST", "[", "st_", "]"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "temp0", ",", "temp", ",", "temp3", ",", "temp4", ",", "tempsmall", ",",
        "graph", ",", "small", ",", "comp", ",", "edgelist", ",", 
       "tempedgelist", ",", "tempedgelist2", ",", "smalledges", ",", 
       "unduplist", ",", "\[IndentingNewLine]", "extvert", ",", "intedge", 
       ",", "connect", ",", "smalldiag", ",", "smalldiag2", ",", 
       "intedgelisttemp", ",", "unmult", ",", "return", ",", "t3", ",", "red",
        ",", "i", ",", "j", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"temp0", "=", 
       RowBox[{"st", "//.", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", "1"}]}]}], ";", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"temp", "=", 
       RowBox[{"Cases", "[", 
        RowBox[{"temp0", ",", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c"}], "}"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"temp4", " ", "=", " ", 
       RowBox[{"st", " ", "//.", " ", 
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[Rule]", "1"}]}]}], 
      ";", " ", "\[IndentingNewLine]", 
      RowBox[{"edgelist", " ", "=", " ", 
       RowBox[{"Sort", "@", 
        RowBox[{"Flatten", "[", "temp", "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"unduplist", " ", "=", " ", 
       RowBox[{"DeleteDuplicates", "[", "edgelist", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"extvert", " ", "=", " ", 
       RowBox[{"Select", "[", 
        RowBox[{"edgelist", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{"edgelist", ",", "#"}], "]"}], "\[Equal]", "1"}], "&"}]}],
         "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"intedge", "=", " ", 
       RowBox[{"DeleteDuplicates", "@", 
        RowBox[{"Select", "[", 
         RowBox[{"edgelist", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{"edgelist", ",", "#"}], "]"}], "\[Equal]", "2"}], 
           "&"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t3", " ", "=", " ", 
       RowBox[{"Length", "[", "extvert", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"connect", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "intedge", "]"}], "\[NotEqual]", "0"}], " ", 
        ",", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "intedge", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"connect", ",", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"Pick", "[", 
                RowBox[{
                 RowBox[{"Position", "[", 
                  RowBox[{"temp", ",", 
                   RowBox[{"intedge", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", "1"}], 
                "]"}], ",", "2"}], "]"}], "+", "t3"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", "t3"}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"connect", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"extvert", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"temp", ",", 
                RowBox[{"extvert", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", "t3"}]}], "}"}]}], 
         "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"graph", " ", "=", " ", 
       RowBox[{"STtoGraph", "[", 
        RowBox[{
         RowBox[{"ST", "[", "temp0", "]"}], ",", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"comp", "=", 
       RowBox[{"ConnectedComponents", "[", "graph", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"n", " ", "=", " ", 
       RowBox[{"Length", "[", "comp", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"i", "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"unmult", " ", "=", 
       RowBox[{"{", "}"}]}], ";", " ", "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"i", "\[LessEqual]", "n"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"tempedgelist", "=", " ", 
          RowBox[{"Sort", "@", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"Flatten", "[", "connect", "]"}], ",", 
             RowBox[{"comp", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "extvert"}], "]"}]}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"tempedgelist2", " ", "=", " ", 
          RowBox[{
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"comp", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "tempedgelist"}], "]"}], 
           "-", 
           RowBox[{"Max", "[", "extvert", "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"smalledges", " ", "=", " ", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "\[LessEqual]", 
            RowBox[{"Length", "[", "tempedgelist2", "]"}]}], ",", 
           RowBox[{"j", "++"}], ",", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"smalledges", ",", 
             RowBox[{"temp", "[", 
              RowBox[{"[", 
               RowBox[{"tempedgelist2", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}]}], "]"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"tempsmall", " ", "=", " ", 
          RowBox[{"Sort", "@", 
           RowBox[{"DeleteDuplicates", "@", 
            RowBox[{"Flatten", "[", "smalledges", "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"smalldiag", " ", "=", " ", 
          RowBox[{"temp0", "/.", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"T", "[", 
              RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "/;", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"tempsmall", ",", "a"}], "]"}], "\[Equal]", 
              "False"}]}], "\[Rule]", "1"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"smalldiag2", " ", "=", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"ST", "[", "smalldiag", "]"}], " ", "//.", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"ST", "[", "a_", "]"}], "/;", 
              RowBox[{
               RowBox[{"STRightTree", "[", 
                RowBox[{"ST", "[", "a", "]"}], "]"}], "\[Equal]", "False"}]}],
              " ", "\[RuleDelayed]", 
             RowBox[{"STTreeSimp", "[", 
              RowBox[{"ST", "[", "a", "]"}], "]"}]}]}], "/.", 
           RowBox[{
            RowBox[{"ST", "[", "b_", "]"}], "\[Rule]", "b"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"unmult", ",", "smalldiag2"}], "]"}], ";", " ", 
         "\[IndentingNewLine]", 
         RowBox[{"i", "++"}]}]}], "]"}], ";", " ", "\[IndentingNewLine]", 
      RowBox[{"return", " ", "=", " ", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"Times", " ", "@@", " ", "unmult"}], "*", "temp4"}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"ST", "[", "return", "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7335825237132864`*^9, 3.733582541097418*^9}, {
   3.7335825846809225`*^9, 3.733582953111647*^9}, {3.733583011312559*^9, 
   3.7335831383856554`*^9}, {3.733583171191369*^9, 3.7335832338821507`*^9}, {
   3.7335832940515985`*^9, 3.7335833206447463`*^9}, {3.733583395861325*^9, 
   3.733583420359779*^9}, {3.7335834567654285`*^9, 3.7335836019710836`*^9}, {
   3.7335836354576483`*^9, 3.7335836429793863`*^9}, {3.7335837070644193`*^9, 
   3.733583733825746*^9}, {3.7335838723514776`*^9, 3.733583993638635*^9}, {
   3.7335840610270333`*^9, 3.733584074170006*^9}, {3.733584104596099*^9, 
   3.733584105454812*^9}, {3.733584151346529*^9, 3.7335841536860332`*^9}, {
   3.733584376746124*^9, 3.7335843848325477`*^9}, {3.7335844388401413`*^9, 
   3.7335846284400826`*^9}, {3.7335846629095817`*^9, 
   3.7335847129001904`*^9}, {3.7335847830870533`*^9, 
   3.7335848421926813`*^9}, {3.7335848800646954`*^9, 
   3.7335849105451117`*^9}, {3.733584944624448*^9, 3.7335850313928137`*^9}, {
   3.7335850952537117`*^9, 3.7335851692513247`*^9}, {3.7335852032343616`*^9, 
   3.7335852625425434`*^9}, {3.7335853348527813`*^9, 3.733585334940524*^9}, {
   3.73358536791765*^9, 3.733585428783451*^9}, {3.733585463749288*^9, 
   3.7335855091095996`*^9}, {3.7335855510426464`*^9, 3.733585698522343*^9}, {
   3.7335857344607687`*^9, 3.7335857355334077`*^9}, {3.733585905313847*^9, 
   3.7335859137907305`*^9}, {3.7337491999767427`*^9, 3.733749259336255*^9}, {
   3.733824361963933*^9, 3.7338243652288647`*^9}, {3.7338244651832314`*^9, 
   3.733824465351717*^9}, {3.73382453993554*^9, 3.7338246151792707`*^9}, {
   3.7338246478480964`*^9, 3.733824683880068*^9}, {3.7338247189737787`*^9, 
   3.733824722773324*^9}, {3.7338247550069265`*^9, 3.733824763727705*^9}, {
   3.7338248386140304`*^9, 3.733824889768835*^9}, 3.733824926862545*^9, {
   3.733824958802594*^9, 3.73382526939388*^9}, {3.733825324484971*^9, 
   3.7338255477231455`*^9}, {3.733825592730471*^9, 3.7338259213415823`*^9}, {
   3.7338259633151636`*^9, 3.733826006300022*^9}, {3.7338260451820393`*^9, 
   3.733826604280262*^9}, {3.733826653541233*^9, 3.7338266834876213`*^9}, {
   3.73382671893344*^9, 3.7338267381172276`*^9}, {3.733826773789067*^9, 
   3.7338268192265615`*^9}, {3.733827009404163*^9, 3.733827014415325*^9}, {
   3.7338270583171077`*^9, 3.7338270604205074`*^9}, {3.7338271442338734`*^9, 
   3.733827671424879*^9}, {3.733827725865339*^9, 3.7338279922658796`*^9}, {
   3.7338280467928753`*^9, 3.733828116142731*^9}, {3.7338281607693934`*^9, 
   3.733828267820842*^9}, {3.733828325813569*^9, 3.7338283695363436`*^9}, {
   3.7338290412694736`*^9, 3.7338291208817606`*^9}, {3.7338293173675747`*^9, 
   3.7338293242449107`*^9}, {3.7338293552479897`*^9, 3.733829461636746*^9}, {
   3.73382950930995*^9, 3.7338295950630255`*^9}, {3.7338297556466103`*^9, 
   3.7338298460813675`*^9}, {3.733831707714447*^9, 3.7338317582237873`*^9}, {
   3.733831803116088*^9, 3.7338318333039083`*^9}, {3.733833208168532*^9, 
   3.733833216252139*^9}, {3.7338375271649036`*^9, 3.7338375274581747`*^9}, {
   3.7338394227901897`*^9, 3.7338394573995914`*^9}, {3.734085921627264*^9, 
   3.734085922375332*^9}, {3.7340867096995635`*^9, 3.734086769710533*^9}, {
   3.7340868205511646`*^9, 3.734086822511962*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"177dec4f-c80c-4852-9a40-93ade9a4c474"]
},
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2cb36534-186f-4ab1-9609-6a7c34a7a98d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1035, 18, 88, "Input",ExpressionUUID->"527f8634-fe72-4e78-b65c-debefbbf50ce"],
Cell[1596, 40, 365, 8, 28, "Input",ExpressionUUID->"1fd30499-e804-4fd3-92bc-9987d2af1429"],
Cell[1964, 50, 23579, 510, 854, "Input",ExpressionUUID->"aa5c81e4-1943-439f-95bb-f3a9accc09a7"],
Cell[25546, 562, 4096, 107, 322, "Input",ExpressionUUID->"7cce0913-ef46-47b3-a139-a5650c42473c"],
Cell[29645, 671, 11875, 265, 375, "Input",ExpressionUUID->"80970fa7-d10c-45ec-9aea-05a21881ac38"],
Cell[41523, 938, 19640, 346, 439, "Input",ExpressionUUID->"87ff0031-a0c6-45c9-bce0-fbfccda8ecc3"],
Cell[61166, 1286, 57936, 1371, 3108, "Input",ExpressionUUID->"1be2dab9-5b46-485f-8673-556de7c5884f"],
Cell[119105, 2659, 12440, 269, 673, "Input",ExpressionUUID->"177dec4f-c80c-4852-9a40-93ade9a4c474"]
}
]
*)



==> Mathematica/St_Skein_Theory_Summary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     33314,        973]
NotebookOptionsPosition[     29246,        863]
NotebookOutlinePosition[     29931,        888]
CellTagsIndexPosition[     29888,        885]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Generic Braidings on (Subcategories of) S(t)", \
"Subsubsection",
 FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.734438032459218*^9, 3.734438040070797*^9}, 
   3.734438075232876*^9, {3.734438156100245*^9, 3.7344381788167887`*^9}, {
   3.7345271467415876`*^9, 
   3.7345271629555902`*^9}},ExpressionUUID->"bf1b39c0-8546-4744-8c6f-\
8c93ae971327"],

Cell["Generic 6, 5, and 4-box space dimensions are", "Text",
 CellChangeTimes->{{3.7344382885828333`*^9, 3.7344383211955895`*^9}, {
  3.734438778855528*^9, 
  3.734438780920174*^9}},ExpressionUUID->"55387b9f-d82d-4438-a44b-\
73418980e6b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MatrixRank", "[", "MatR3", "]"}], ",", 
   RowBox[{"MatrixRank", "[", "MatR25", "]"}], ",", 
   RowBox[{"MatrixRank", "[", "MatR2", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.734438322727027*^9, 
  3.734438331621196*^9}},ExpressionUUID->"36934fed-00f6-431b-93b3-\
0a784676d6ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"41", ",", "11", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.734438469908616*^9, 
  3.734527006820619*^9},ExpressionUUID->"d34d0cff-0b0f-439e-82dc-\
07fa729dd55d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["generic"], "Input",ExpressionUUID->"a55e8348-88c8-4518-805b-fbcd0ed6a51b"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"Identity Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Cupcap Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Virtual Coef.\"\>",
       HoldForm], 
      TagBox["\<\"I Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Circle parameter + 1\"\>",
       HoldForm]},
     {
      TagBox["\<\"Jones Polynomial w/ Trivalent Vertex (Non-Trivalent \
Braiding) \\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", 
       SuperscriptBox["A", 
        RowBox[{"\[PlusMinus]", "1"}]]}], 
      RowBox[{"y", "\[Rule]", 
       SuperscriptBox["A", 
        RowBox[{"\[MinusPlus]", "1"}]]}], 
      RowBox[{"z", "\[Rule]", "0"}], 
      RowBox[{"w", "\[Rule]", "0"}], 
      RowBox[{"t", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["A", "2"]]}], "-", 
        SuperscriptBox["A", "2"]}]}]},
     {
      TagBox["\<\"Anti-Symmetric 'Half' Braiding \\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", "0"}], 
      RowBox[{"y", "\[Rule]", "0"}], 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"w", "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"t", "\[NotEqual]", "1"}], "||", 
       RowBox[{"t", "\[NotEqual]", "2"}]}]},
     {
      TagBox["\<\"SO(3\\!\\(\\*SubscriptBox[\\()\\), \\(\[PlusMinus]q\\)]\\) \
'Half' Braiding\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "2"]}]}], 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}]}], 
      RowBox[{"z", "\[Rule]", "0"}], 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["q", "2"]], "+", 
        SuperscriptBox["q", "2"]}]}], 
      RowBox[{"t", "\[Rule]", 
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "q"], "+", "q"}], ")"}], "2"]}]}]},
     {
      TagBox["\<\"SO(3\\!\\(\\*SubscriptBox[\\()\\), \
\\(\[PlusMinus]\\*SuperscriptBox[\\(q\\), \\(-1\\)]\\)]\\)'Half' Braiding \\n\
\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", 
        SuperscriptBox["q", "2"]}]}], 
      RowBox[{"y", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}]}], 
      RowBox[{"z", "\[Rule]", "0"}], 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["q", "2"]], "+", 
        SuperscriptBox["q", "2"]}]}], 
      RowBox[{"t", "\[Rule]", 
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "q"], "+", "q"}], ")"}], "2"]}]}]},
     {
      TagBox["\<\"'Full' Symmetric Braiding \\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", "0"}], 
      RowBox[{"y", "\[Rule]", "0"}], 
      RowBox[{"z", "\[Rule]", "1"}], 
      RowBox[{"w", "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"t", "\[NotEqual]", "1"}], "||", 
       RowBox[{"t", "\[NotEqual]", "2"}]}]},
     {
      TagBox["\<\"SO(3\\!\\(\\*SubscriptBox[\\()\\), \\(\[PlusMinus]q\\)]\\) \
'Full' Braiding\\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"]}]}], 
      RowBox[{"y", "\[Rule]", 
       FractionBox["1", 
        SuperscriptBox["q", "2"]]}], 
      RowBox[{"z", "\[Rule]", "0"}], 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]]}], "-", 
        SuperscriptBox["q", "2"]}]}], 
      RowBox[{"t", "\[Rule]", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "q"], "+", "q"}], ")"}], "2"]}]},
     {
      TagBox["\<\"SO(3\\!\\(\\*SubscriptBox[\\()\\), \
\\(\[PlusMinus]\\*SuperscriptBox[\\(q\\), \\(-1\\)]\\)]\\)'Full' Braiding\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", 
       SuperscriptBox["q", "2"]}], 
      RowBox[{"y", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}]}], 
      RowBox[{"z", "\[Rule]", "0"}], 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]]}], "-", 
        SuperscriptBox["q", "2"]}]}], 
      RowBox[{"t", "\[Rule]", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "q"], "+", "q"}], ")"}], "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
      "RowsIndexed" -> {}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, "ColumnsIndexed" -> {}, 
      "Rows" -> {False, True, {False}, False}, "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      "Jones Polynomial w/ Trivalent Vertex (Non-Trivalent Braiding) \n", 
       "Anti-Symmetric 'Half' Braiding \n", 
       "SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]q\)]\) 'Half' Braiding", 
       "SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]\*SuperscriptBox[\(q\), \
\(-1\)]\)]\)'Half' Braiding \n", "'Full' Symmetric Braiding \n", 
       "SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]q\)]\) 'Full' Braiding\n",
        "SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]\*SuperscriptBox[\(q\), \
\(-1\)]\)]\)'Full' Braiding"}, {
      "Identity Coef.", "Cupcap Coef.", "Virtual Coef.", "I Coef.", 
       "Circle parameter + 1"}}, 
    TableAlignments -> {Center, Center}]]]], "Output",
 CellChangeTimes->{3.7344379718764052`*^9, 3.73443846998462*^9, 
  3.734527006906118*^9},ExpressionUUID->"d62aa6b9-9613-4c37-847f-\
0fa21e5582d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Braidings on (Subcategories of) S(5)",
 FontColor->GrayLevel[0.5]]], "Subsection",
 CellChangeTimes->{{3.734438109190075*^9, 
  3.734438120531809*^9}},ExpressionUUID->"4b24b2c5-ae2f-494f-9536-\
fa48bc4c67e0"],

Cell[" 6, 5, and 4-box space dimensions of S(5) are", "Text",
 CellChangeTimes->{
  3.734438356875225*^9, 3.73443878612041*^9, {3.7344388756836805`*^9, 
   3.7344388797343626`*^9}},ExpressionUUID->"8edf9a22-c7e4-43a6-9811-\
bb3aa49070d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR3", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "5"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR25", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "5"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR2", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "5"}]}], "]"}]}], "}"}]], "Input",Expression\
UUID->"f0075118-ffe6-4dfe-b21e-64c27c38f2c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40", ",", "11", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.7344384700036726`*^9, 
  3.734527006932187*^9},ExpressionUUID->"04cca7b5-59cf-476c-a9d3-\
420f6fc1c1ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tablet5"], "Input",
 CellChangeTimes->{{3.734438054345357*^9, 3.7344380569763703`*^9}, {
  3.7344381874444647`*^9, 
  3.734438188700447*^9}},ExpressionUUID->"6a4e4436-fbb5-4042-823e-\
dc74f022c874"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"Identity Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Cupcap Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Virtual Coef.\"\>",
       HoldForm], 
      TagBox["\<\"I Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Circle parameter + 1\"\>",
       HoldForm]},
     {
      TagBox["\<\"Jones Polynomial where \\!\\(\\*SuperscriptBox[\\(A\\), \
\\(4\\)]\\) +4\\!\\(\\*SuperscriptBox[\\(A\\), \\(2\\)]\\) +1 = \
0\\n(Non-Trivalent Braiding)\\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", "A"}], 
      RowBox[{"y", "\[Rule]", 
       FractionBox["1", "A"]}], 
      RowBox[{"z", "\[Rule]", "0"}], 
      RowBox[{"w", "\[Rule]", "0"}], 
      RowBox[{"t", "\[Rule]", "5"}]},
     {
      TagBox["\<\"SO(3\\!\\(\\*SubscriptBox[\\()\\), \\(\[PlusMinus]q\\)]\\) \
'Half' Braiding where \\!\\(\\*SuperscriptBox[\\(q\\), \\(2\\)]\\) -q -1 = \
0\\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "2"]}]}], 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}]}], 
      RowBox[{"z", "\[Rule]", "0"}], 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["q", "2"]], "+", 
        SuperscriptBox["q", "2"]}]}], 
      RowBox[{"t", "\[Rule]", "5"}]},
     {
      TagBox["\<\"SO(3\\!\\(\\*SubscriptBox[\\()\\), \\(\[PlusMinus]q\\)]\\) \
'Half' Braiding where \\!\\(\\*SuperscriptBox[\\(q\\), \\(2\\)]\\) +q -1 = 0 \
\\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", 
        SuperscriptBox["q", "2"]}]}], 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}]}], 
      RowBox[{"z", "\[Rule]", "0"}], 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["q", "2"]], "+", 
        SuperscriptBox["q", "2"]}]}], 
      RowBox[{"t", "\[Rule]", "5"}]},
     {
      TagBox["\<\"Anti-Symmetric 'Half' Braiding\\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", "0"}], 
      RowBox[{"y", "\[Rule]", "0"}], 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"w", "\[Rule]", "0"}], 
      RowBox[{"t", "\[Rule]", "5"}]},
     {
      TagBox["\<\"SO(3\\!\\(\\*SubscriptBox[\\()\\), \\(\[PlusMinus]q\\)]\\) \
'Full' Braiding at q \\!\\(\\*SuperscriptBox[\\(q\\), \\(2\\)]\\) -q -1 = \
0\\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"]}]}], 
      RowBox[{"y", "\[Rule]", 
       FractionBox["1", 
        SuperscriptBox["q", "2"]]}], 
      RowBox[{"z", "\[Rule]", "0"}], 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]]}], "-", 
        SuperscriptBox["q", "2"]}]}], 
      RowBox[{"t", "\[Rule]", "5"}]},
     {
      TagBox["\<\"SO(3\\!\\(\\*SubscriptBox[\\()\\), \\(\[PlusMinus]q\\)]\\) \
'Full' Braiding where \\!\\(\\*SuperscriptBox[\\(q\\), \\(2\\)]\\) +q -1 = 0 \
\\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", 
       SuperscriptBox["q", "2"]}], 
      RowBox[{"y", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}]}], 
      RowBox[{"z", "\[Rule]", "0"}], 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["q", "2"]]}], "-", 
        SuperscriptBox["q", "2"]}]}], 
      RowBox[{"t", "\[Rule]", "5"}]},
     {
      TagBox["\<\"'Full' Symmetric Braiding\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", "0"}], 
      RowBox[{"y", "\[Rule]", "0"}], 
      RowBox[{"z", "\[Rule]", "1"}], 
      RowBox[{"w", "\[Rule]", "0"}], 
      RowBox[{"t", "\[Rule]", "5"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
      "RowsIndexed" -> {}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, "ColumnsIndexed" -> {}, 
      "Rows" -> {False, True, {False}, False}, "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      "Jones Polynomial where \!\(\*SuperscriptBox[\(A\), \(4\)]\) \
+4\!\(\*SuperscriptBox[\(A\), \(2\)]\) +1 = 0\n(Non-Trivalent Braiding)\n", 
       "SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]q\)]\) 'Half' Braiding \
where \!\(\*SuperscriptBox[\(q\), \(2\)]\) -q -1 = 0\n", 
       "SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]q\)]\) 'Half' Braiding \
where \!\(\*SuperscriptBox[\(q\), \(2\)]\) +q -1 = 0 \n", 
       "Anti-Symmetric 'Half' Braiding\n", 
       "SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]q\)]\) 'Full' Braiding at \
q \!\(\*SuperscriptBox[\(q\), \(2\)]\) -q -1 = 0\n", 
       "SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]q\)]\) 'Full' Braiding \
where \!\(\*SuperscriptBox[\(q\), \(2\)]\) +q -1 = 0 \n", 
       "'Full' Symmetric Braiding"}, {
      "Identity Coef.", "Cupcap Coef.", "Virtual Coef.", "I Coef.", 
       "Circle parameter + 1"}}, 
    TableAlignments -> {Center, Center}]]]], "Output",
 CellChangeTimes->{
  3.7344379718814173`*^9, 3.7344384700507975`*^9, 3.7345270069623013`*^9, 
   3.73452717416154*^9, {3.7345272474792814`*^9, 
   3.734527265757775*^9}},ExpressionUUID->"7f4fe0a9-a4ee-49f1-84a9-\
c2f5635718fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Braidings on (Subcategories of) S(4)",
 FontColor->GrayLevel[0.5]]], "Subsubsection",
 CellChangeTimes->{{3.734438201372677*^9, 
  3.734438202967203*^9}},ExpressionUUID->"9adcfe74-f787-4d0f-abed-\
1736738a06a7"],

Cell[" 6, 5, and 4-box space dimensions of S(4) are", "Text",
 CellChangeTimes->{
  3.7344383635451202`*^9, {3.734438839195037*^9, 
   3.734438866331586*^9}},ExpressionUUID->"33defab4-4274-48b7-b99c-\
80106cf79db0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR3", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "4"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR25", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "4"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR2", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "4"}]}], "]"}]}], "}"}]], "Input",Expression\
UUID->"d4a7116e-8e5b-4c76-8f89-6e0f1dba3ff3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"31", ",", "10", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.734438470085405*^9, 
  3.734527007031481*^9},ExpressionUUID->"65fbb745-8e3c-4720-a55d-\
782c2d9d0f71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tablet4"], "Input",
 CellChangeTimes->{{3.7344382073987837`*^9, 
  3.7344382082424507`*^9}},ExpressionUUID->"1ec57f59-9eb2-43ca-8b97-\
b13d2a61fa41"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"Identity Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Cupcap Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Virtual Coef.\"\>",
       HoldForm], 
      TagBox["\<\"I Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Circle parameter + 1\"\>",
       HoldForm]},
     {
      TagBox["\<\"Jones Polynomial where \\!\\(\\*SuperscriptBox[\\(A\\), \
\\(4\\)]\\) -23\\!\\(\\*SuperscriptBox[\\(A\\), \\(2\\)]\\) +1 = \
0\\n(Non-Trivalent Braiding)\\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", "A"}], 
      RowBox[{"y", "\[Rule]", 
       FractionBox["1", "A"]}], 
      RowBox[{"z", "\[Rule]", "0"}], 
      RowBox[{"w", "\[Rule]", "0"}], 
      RowBox[{"t", "\[Rule]", "4"}]},
     {
      TagBox["\<\"SO(3\\!\\(\\*SubscriptBox[\\()\\), \\(\[PlusMinus]1\\)]\\) \
'Half' Braiding\\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"y", "\[Rule]", "0"}], 
      RowBox[{"z", "\[Rule]", "0"}], 
      RowBox[{"w", "\[Rule]", "2"}], 
      RowBox[{"t", "\[Rule]", "4"}]},
     {
      TagBox["\<\"Anti-Symmetric 'Half' Braiding\\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", "0"}], 
      RowBox[{"y", "\[Rule]", "0"}], 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"w", "\[Rule]", "0"}], 
      RowBox[{"t", "\[Rule]", "4"}]},
     {
      TagBox["\<\"SO(3\\!\\(\\*SubscriptBox[\\()\\), \\(\[PlusMinus]1\\)]\\) \
'Full' Braiding\\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", "1"}], 
      RowBox[{"y", "\[Rule]", "0"}], 
      RowBox[{"z", "\[Rule]", "0"}], 
      RowBox[{"w", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"t", "\[Rule]", "4"}]},
     {
      TagBox["\<\"'Full' Symmetric Braiding\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", "0"}], 
      RowBox[{"y", "\[Rule]", "0"}], 
      RowBox[{"z", "\[Rule]", "1"}], 
      RowBox[{"w", "\[Rule]", "0"}], 
      RowBox[{"t", "\[Rule]", "4"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
      "RowsIndexed" -> {}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, "ColumnsIndexed" -> {}, 
      "Rows" -> {False, True, {False}, False}, "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      "Jones Polynomial where \!\(\*SuperscriptBox[\(A\), \(4\)]\) \
-23\!\(\*SuperscriptBox[\(A\), \(2\)]\) +1 = 0\n(Non-Trivalent Braiding)\n", 
       "SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]1\)]\) 'Half' Braiding\n",
        "Anti-Symmetric 'Half' Braiding\n", 
       "SO(3\!\(\*SubscriptBox[\()\), \(\[PlusMinus]1\)]\) 'Full' Braiding\n",
        "'Full' Symmetric Braiding"}, {
      "Identity Coef.", "Cupcap Coef.", "Virtual Coef.", "I Coef.", 
       "Circle parameter + 1"}}, 
    TableAlignments -> {Center, Center}]]]], "Output",
 CellChangeTimes->{3.734437971904479*^9, 3.734438470104954*^9, 
  3.7345270070595565`*^9},ExpressionUUID->"13e06c8f-052c-4e18-93f0-\
dff08db96090"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Braidings on (Subcategories of) S(3)",
 FontColor->GrayLevel[0.5]]], "Subsubsection",
 CellChangeTimes->{{3.734438216584005*^9, 
  3.7344382179283624`*^9}},ExpressionUUID->"be87a28c-7af7-410a-bb34-\
b69a554a7f65"],

Cell[" 6, 5, and 4-box space dimensions of S(3) are", "Text",
 CellChangeTimes->{
  3.7344383685774016`*^9, 3.734438790718519*^9, {3.7344388225446453`*^9, 
   3.7344388580632677`*^9}},ExpressionUUID->"c7ecb5e1-1be4-40e0-94d8-\
b618d4290c55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR3", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "3"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR25", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "3"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR2", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "3"}]}], "]"}]}], "}"}]], "Input",Expression\
UUID->"53ad9c97-da5a-459c-a1c5-dff78e3a5525"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11", ",", "5", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.7344384701250057`*^9, 
  3.7345270070886736`*^9},ExpressionUUID->"f40c6605-54ac-4e4b-88fd-\
f53e98788634"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tablet3"], "Input",
 CellChangeTimes->{{3.7344382240537567`*^9, 
  3.73443822488706*^9}},ExpressionUUID->"b9d46dcc-1aec-492f-9549-\
9287730c277e"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"Identity Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Cupcap Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Virtual Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Circle parameter + 1\"\>",
       HoldForm]},
     {
      TagBox["\<\"O(2) 'Half' Braiding\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "a"]}], "+", "a"}], ")"}]}]}], 
      RowBox[{"y", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "a"], "-", "a"}], ")"}]}]}], 
      RowBox[{"z", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "a"], "+", "a"}], ")"}]}]}], 
      RowBox[{"t", "\[Rule]", "3"}]},
     {
      TagBox["\<\"Anti-Symmetric 'Half' Braiding\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", "0"}], 
      RowBox[{"y", "\[Rule]", "0"}], 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"t", "\[Rule]", "3"}]},
     {
      TagBox["\<\"O(2) 'Full' Braiding a+\\!\\(\\*SuperscriptBox[\\(a\\), \
\\(-1\\)]\\)= \[PlusMinus]1\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", 
       RowBox[{
        SqrtBox["3"], " ", 
        RowBox[{"(", 
         RowBox[{"\[PlusMinus]", "\[ImaginaryI]"}], ")"}]}]}], 
      RowBox[{"y", "\[Rule]", 
       RowBox[{
        SqrtBox["3"], " ", 
        RowBox[{"(", 
         RowBox[{"\[MinusPlus]", "\[ImaginaryI]"}], ")"}]}]}], 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"\[PlusMinus]", 
        FractionBox["1", "2"]}]}], 
      RowBox[{"t", "\[Rule]", "3"}]},
     {
      TagBox["\<\"Symmetric 'Full' Braiding\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", "0"}], 
      RowBox[{"y", "\[Rule]", "0"}], 
      RowBox[{"z", "\[Rule]", "1"}], 
      RowBox[{"t", "\[Rule]", "3"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
      "RowsIndexed" -> {}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, "ColumnsIndexed" -> {}, 
      "Rows" -> {False, True, {False}, False}, "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      "O(2) 'Half' Braiding", "Anti-Symmetric 'Half' Braiding", 
       "O(2) 'Full' Braiding a+\!\(\*SuperscriptBox[\(a\), \(-1\)]\)= \
\[PlusMinus]1", "Symmetric 'Full' Braiding"}, {
      "Identity Coef.", "Cupcap Coef.", "Virtual Coef.", 
       "Circle parameter + 1"}}, 
    TableAlignments -> {Center, Center}]]]], "Output",
 CellChangeTimes->{3.734437971909492*^9, 3.7344384701460967`*^9, 
  3.734527007148838*^9, 3.734527109852764*^9, 
  3.7345280023325095`*^9},ExpressionUUID->"28dc3df2-3b69-4db6-86a9-\
497a3f68148e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Braidings on (Subcategories of) \[OpenCurlyQuote]S(0)\
\[CloseCurlyQuote]",
 FontColor->GrayLevel[0.5]]], "Subsubsection",
 CellChangeTimes->{{3.7344382476865225`*^9, 
  3.7344382520742826`*^9}},ExpressionUUID->"7ebf5b9c-eccb-4191-8f7a-\
d386bd017af7"],

Cell["\<\
\[OpenCurlyQuote]S(0)\[CloseCurlyQuote] (Entire kernel killed) 6, 5, and \
4-box space dimensions are\
\>", "Text",
 CellChangeTimes->{
  3.734438372969743*^9, {3.7344387930727644`*^9, 
   3.734438817211011*^9}},ExpressionUUID->"3265d36a-e147-4aa0-8b81-\
e0e700517a29"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR3", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "0"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR25", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "0"}]}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"MatR2", " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", " ", "0"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.734438415070217*^9},ExpressionUUID->"4f22d631-d14b-4101-87a9-\
303bbaa0edae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15", ",", "6", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.734438470168149*^9, 
  3.7345270072357206`*^9},ExpressionUUID->"40b17d9b-82df-4406-bd98-\
7fcb7fa60ce6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tablet0"], "Input",ExpressionUUID->"af913910-0834-49e5-9053-34ee578dabf3"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"Identity Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Cupcap Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Virtual Coef.\"\>",
       HoldForm], 
      TagBox["\<\"Circle parameter + 1\"\>",
       HoldForm]},
     {
      TagBox["\<\"Jones Polynomial where \\!\\(\\*SuperscriptBox[\\(A\\), \
\\(4\\)]\\) -\\!\\(\\*SuperscriptBox[\\(A\\), \\(2\\)]\\) +1 = \
0\\n(Non-Trivalent Braiding)\\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", "A"}], 
      RowBox[{"y", "\[Rule]", 
       FractionBox["1", "A"]}], 
      RowBox[{"z", "\[Rule]", "0"}], 
      RowBox[{"t", "\[Rule]", "0"}]},
     {
      TagBox["\<\"Anti-Symmetric 'Half' Braiding\\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", "0"}], 
      RowBox[{"y", "\[Rule]", "0"}], 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"t", "\[Rule]", "0"}]},
     {
      TagBox["\<\"'Full' Symmetric Braiding\\n\"\>",
       HoldForm], 
      RowBox[{"x", "\[Rule]", "0"}], 
      RowBox[{"y", "\[Rule]", "0"}], 
      RowBox[{"z", "\[Rule]", "1"}], 
      RowBox[{"t", "\[Rule]", "0"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
      "RowsIndexed" -> {}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, "ColumnsIndexed" -> {}, 
      "Rows" -> {False, True, {False}, False}, "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      "Jones Polynomial where \!\(\*SuperscriptBox[\(A\), \(4\)]\) \
-\!\(\*SuperscriptBox[\(A\), \(2\)]\) +1 = 0\n(Non-Trivalent Braiding)\n", 
       "Anti-Symmetric 'Half' Braiding\n", "'Full' Symmetric Braiding\n"}, {
      "Identity Coef.", "Cupcap Coef.", "Virtual Coef.", 
       "Circle parameter + 1"}}, 
    TableAlignments -> {Center, Center}]]]], "Output",
 CellChangeTimes->{
  3.7344379719205265`*^9, 3.734438470204359*^9, {3.734440657789005*^9, 
   3.7344406676796536`*^9}, 
   3.7345270072627926`*^9},ExpressionUUID->"cfc7d8d8-fb39-46af-91c1-\
9c7d86ad25a7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
PrintingStyleEnvironment->"Working",
WindowSize->{1520, 781},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{611.9999999999999, 792.},
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->True,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (April 18, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 382, 7, 41, "Text", "ExpressionUUID" -> \
"bf1b39c0-8546-4744-8c6f-8c93ae971327"],
Cell[943, 29, 239, 4, 30, "Text", "ExpressionUUID" -> \
"55387b9f-d82d-4438-a44b-73418980e6b7"],
Cell[CellGroupData[{
Cell[1207, 37, 335, 8, 30, "Input", "ExpressionUUID" -> \
"36934fed-00f6-431b-93b3-0a784676d6ec"],
Cell[1545, 47, 209, 5, 30, "Output", "ExpressionUUID" -> \
"d34d0cff-0b0f-439e-82dc-07fa729dd55d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1791, 57, 88, 0, 30, "Input", "ExpressionUUID" -> \
"a55e8348-88c8-4518-805b-fbcd0ed6a51b"],
Cell[1882, 59, 6214, 181, 315, "Output", "ExpressionUUID" -> \
"d62aa6b9-9613-4c37-847f-0fa21e5582d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8133, 245, 232, 4, 49, "Subsection", "ExpressionUUID" -> \
"4b24b2c5-ae2f-494f-9536-fa48bc4c67e0"],
Cell[8368, 251, 238, 4, 30, "Text", "ExpressionUUID" -> \
"8edf9a22-c7e4-43a6-9811-bb3aa49070d7"],
Cell[CellGroupData[{
Cell[8631, 259, 485, 12, 30, "Input", "ExpressionUUID" -> \
"f0075118-ffe6-4dfe-b21e-64c27c38f2c9"],
Cell[9119, 273, 211, 5, 30, "Output", "ExpressionUUID" -> \
"04cca7b5-59cf-476c-a9d3-420f6fc1c1ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9367, 283, 212, 4, 30, "Input", "ExpressionUUID" -> \
"6a4e4436-fbb5-4042-823e-dc74f022c874"],
Cell[9582, 289, 5872, 160, 322, "Output", "ExpressionUUID" -> \
"7f4fe0a9-a4ee-49f1-84a9-c2f5635718fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15491, 454, 235, 4, 39, "Subsubsection", "ExpressionUUID" -> \
"9adcfe74-f787-4d0f-abed-1736738a06a7"],
Cell[15729, 460, 215, 4, 30, "Text", "ExpressionUUID" -> \
"33defab4-4274-48b7-b99c-80106cf79db0"],
Cell[CellGroupData[{
Cell[15969, 468, 485, 12, 30, "Input", "ExpressionUUID" -> \
"d4a7116e-8e5b-4c76-8f89-6e0f1dba3ff3"],
Cell[16457, 482, 209, 5, 30, "Output", "ExpressionUUID" -> \
"65fbb745-8e3c-4720-a55d-782c2d9d0f71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16703, 492, 163, 3, 30, "Input", "ExpressionUUID" -> \
"1ec57f59-9eb2-43ca-8b97-b13d2a61fa41"],
Cell[16869, 497, 3494, 94, 236, "Output", "ExpressionUUID" -> \
"13e06c8f-052c-4e18-93f0-dff08db96090"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20412, 597, 237, 4, 39, "Subsubsection", "ExpressionUUID" -> \
"be87a28c-7af7-410a-bb34-b69a554a7f65"],
Cell[20652, 603, 241, 4, 30, "Text", "ExpressionUUID" -> \
"c7ecb5e1-1be4-40e0-94d8-b618d4290c55"],
Cell[CellGroupData[{
Cell[20918, 611, 485, 12, 30, "Input", "ExpressionUUID" -> \
"53ad9c97-da5a-459c-a1c5-dff78e3a5525"],
Cell[21406, 625, 212, 5, 30, "Output", "ExpressionUUID" -> \
"f40c6605-54ac-4e4b-88fd-f53e98788634"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21655, 635, 160, 3, 30, "Input", "ExpressionUUID" -> \
"b9d46dcc-1aec-492f-9549-9287730c277e"],
Cell[21818, 640, 3362, 98, 136, "Output", "ExpressionUUID" -> \
"28dc3df2-3b69-4db6-86a9-497a3f68148e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25229, 744, 276, 5, 39, "Subsubsection", "ExpressionUUID" -> \
"7ebf5b9c-eccb-4191-8f7a-d386bd017af7"],
Cell[25508, 751, 279, 7, 30, "Text", "ExpressionUUID" -> \
"3265d36a-e147-4aa0-8b81-e0e700517a29"],
Cell[CellGroupData[{
Cell[25812, 762, 530, 14, 30, "Input", "ExpressionUUID" -> \
"4f22d631-d14b-4101-87a9-303bbaa0edae"],
Cell[26345, 778, 210, 5, 30, "Output", "ExpressionUUID" -> \
"40b17d9b-82df-4406-bd98-7fcb7fa60ce6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26592, 788, 88, 0, 30, "Input", "ExpressionUUID" -> \
"af913910-0834-49e5-9053-34ee578dabf3"],
Cell[26683, 790, 2523, 68, 180, "Output", "ExpressionUUID" -> \
"cfc7d8d8-fb39-46af-91c1-9c7d86ad25a7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Mathematica/Wedge.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23201,        634]
NotebookOptionsPosition[     21065,        576]
NotebookOutlinePosition[     21407,        591]
CellTagsIndexPosition[     21364,        588]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DiagramClassify", "[", "u_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "G", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", "20"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"G", "=", 
       RowBox[{"Subsets", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "}"}], ",", 
         RowBox[{"{", "3", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"i", "=", 
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{"G", ",", "u"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Part", "[", 
        RowBox[{"x", ",", "i"}], "]"}], "=", "1"}], ";", 
      "\[IndentingNewLine]", "x"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7264230308757114`*^9, 3.7264230626602645`*^9}, {
   3.7264230981483583`*^9, 3.7264231440437636`*^9}, {3.7264232372097464`*^9, 
   3.726423376881054*^9}, {3.7264234280084405`*^9, 3.7264234338212123`*^9}, {
   3.7264235311542034`*^9, 3.726423567015258*^9}, {3.726423598251095*^9, 
   3.7264236011262417`*^9}, 3.726423633549271*^9, {3.726423694222814*^9, 
   3.726423716379678*^9}, {3.7264241511502295`*^9, 3.7264241513902454`*^9}, {
   3.7264242735302105`*^9, 3.726424294047657*^9}, {3.7264245215085983`*^9, 
   3.7264245711500874`*^9}, {3.7264246046764326`*^9, 
   3.7264250451583166`*^9}, {3.7264251219336996`*^9, 3.726425157717209*^9}, {
   3.726425319205532*^9, 3.726425320717637*^9}, {3.7264253706391373`*^9, 
   3.7264255536729717`*^9}, {3.7264256088978434`*^9, 
   3.7264256233768578`*^9}, {3.726425655567116*^9, 3.7264257333945723`*^9}, {
   3.726425796648007*^9, 3.7264258246469793`*^9}, {3.7264264842132173`*^9, 
   3.7264265453955073`*^9}, {3.7264271471299706`*^9, 
   3.7264271490674915`*^9}, {3.726427510227523*^9, 3.7264275200557885`*^9}, {
   3.726428199143981*^9, 3.7264282525667048`*^9}, {3.72642828475461*^9, 
   3.726428290145319*^9}, {3.726428393099968*^9, 3.7264283982406745`*^9}, {
   3.726439530984788*^9, 3.726439578679447*^9}, {3.726439611127898*^9, 
   3.7264396723775845`*^9}, {3.7264398361988597`*^9, 3.72643989792496*^9}, {
   3.726439938089266*^9, 3.726439970613364*^9}, {3.72644000477907*^9, 
   3.726440045763578*^9}, {3.7264400951275454`*^9, 3.7264401083319674`*^9}, {
   3.7264401391631145`*^9, 3.7264402295141497`*^9}, {3.726440456681032*^9, 
   3.726440493807787*^9}, {3.726440695016548*^9, 3.726440722298546*^9}, {
   3.7264408353480787`*^9, 3.7264408456294794`*^9}, {3.726440957115511*^9, 
   3.72644095728738*^9}, {3.7264411159459844`*^9, 3.7264411517590275`*^9}, {
   3.726441193744015*^9, 3.7264411964471793`*^9}, {3.726441566343274*^9, 
   3.726441568655814*^9}, {3.7264419221297913`*^9, 3.7264419377706513`*^9}, {
   3.7264420754914412`*^9, 3.7264420772570887`*^9}, {3.7264421161795597`*^9, 
   3.7264421209452486`*^9}, {3.726442274978771*^9, 3.7264422772600574`*^9}, {
   3.726442324401381*^9, 3.726442353386183*^9}, {3.7264424772161484`*^9, 
   3.726442521529309*^9}, {3.7264425543891754`*^9, 3.726442598717538*^9}, {
   3.7264426358554664`*^9, 3.726442671652899*^9}, {3.7264427066101823`*^9, 
   3.7264427092195983`*^9}, {3.726442920605024*^9, 3.726442935298034*^9}, {
   3.726443024674718*^9, 3.7264430376216774`*^9}, {3.7264431152404304`*^9, 
   3.726443166241184*^9}, {3.726443239054764*^9, 3.7264432899461346`*^9}, {
   3.7264453262884026`*^9, 
   3.7264453382729464`*^9}},ExpressionUUID->"e0ac4f62-3de2-44c5-b143-\
bfcc620dcc98"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DiagramExpand", "[", "w_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u", ",", "v", ",", "z", ",", "i"}], "}"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"z", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"DiagramClassify", "[", 
          RowBox[{"Sort", "[", "#", "]"}], "]"}], "&"}], "/@", 
        RowBox[{"Tuples", "[", "w", "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"v", " ", "=", " ", 
       RowBox[{"Total", "[", "z", "]"}]}], ";", "\[IndentingNewLine]", 
      "v"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.726425889736536*^9, 3.726425924249957*^9}, {
   3.7264261866043634`*^9, 3.7264262728383985`*^9}, {3.726426310401029*^9, 
   3.726426393647868*^9}, 3.7264264808029795`*^9, {3.7264265598755245`*^9, 
   3.7264268113521557`*^9}, {3.726426963989858*^9, 3.726426985700287*^9}, {
   3.7264271656771154`*^9, 3.7264271661458635`*^9}, 3.7264279113740892`*^9, {
   3.7264279482652626`*^9, 3.7264279490621486`*^9}, {3.7264280047660885`*^9, 
   3.726428090720501*^9}, {3.7264281285491858`*^9, 3.7264281449557266`*^9}, {
   3.726428176174897*^9, 3.7264281764405165`*^9}, {3.726428465460411*^9, 
   3.7264284694136734`*^9}, {3.7264285089766817`*^9, 
   3.7264285123829813`*^9}, {3.7264285997124014`*^9, 3.726428602837468*^9}, {
   3.7264286336504107`*^9, 3.7264286361660786`*^9}, {3.7264435642158213`*^9, 
   3.72644359901322*^9}, {3.7264443639157543`*^9, 
   3.7264443667126846`*^9}},ExpressionUUID->"343cb438-1391-4fb2-b7df-\
33244a8ec019"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d3", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d4", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d5", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d6", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d7", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d8", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "6"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expandedform", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"DiagramExpand", "[", "d1", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"DiagramExpand", "[", "d2", "]"}]}], ",", 
     RowBox[{"DiagramExpand", "[", "d3", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"DiagramExpand", "[", "d4", "]"}]}], ",", 
     RowBox[{"DiagramExpand", "[", "d5", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"DiagramExpand", "[", "d6", "]"}]}], ",", 
     RowBox[{"DiagramExpand", "[", "d7", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"DiagramExpand", "[", "d8", "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7264436864363875`*^9, 3.7264436878270335`*^9}, {
   3.7264437917816963`*^9, 3.7264440211288414`*^9}, {3.7264441254585133`*^9, 
   3.7264443186338434`*^9}, {3.72644443763562*^9, 3.7264445341370354`*^9}, {
   3.7264446017086196`*^9, 3.7264446038961554`*^9}, {3.726444723632289*^9, 
   3.7264447500076866`*^9}, {3.726493704075116*^9, 3.726493707059475*^9}, 
   3.7264937734024925`*^9},ExpressionUUID->"47d90635-543e-4a62-98a3-\
6c06c3aee2c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expandedform", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7264447521795855`*^9, 
  3.7264447631797495`*^9}},ExpressionUUID->"26f1a5dc-bc7d-4470-b02e-\
46cba76ffd6f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "1", "0", "1", "1", "0", "1", "1", "0", "1", "1", 
      "0", "1", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0"},
     {"1", "1", "0", "0", "0", "0", "1", "0", "1", "0", "0", "1", "0", "1", 
      "0", "0", "0", "0", "1", "1"},
     {"0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "1", "1", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
      "0", "0", "1", "1", "0", "0"},
     {
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}]},
     {"0", "1", "1", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "1", "0", "1", "1", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.72644475855468*^9, 3.72644476357038*^9}, 
   3.7264453548513193`*^9, 3.7264937164812346`*^9, 3.7265792570585303`*^9, 
   3.7265801770607123`*^9, 
   3.726583629432694*^9},ExpressionUUID->"14f9ec48-e589-483c-9449-\
8f0b6e189b5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", "expandedform", "]"}]], "Input",
 CellChangeTimes->{{3.7264446069274387`*^9, 3.7264446101618605`*^9}, {
  3.726444768898588*^9, 
  3.7264447709298897`*^9}},ExpressionUUID->"3c403276-4df3-4823-8d74-\
39e8ff50ea5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.726580177076337*^9, 
  3.726583629438694*^9},ExpressionUUID->"c4aa6866-2261-4701-81d5-\
0bc1e33f1810"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a3", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expandedform2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"DiagramExpand", "[", "a1", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"DiagramExpand", "[", "a2", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"DiagramExpand", "[", "a3", "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7265796845962777`*^9, 3.726579685518194*^9}, {
  3.7265797648488493`*^9, 3.7265797880974207`*^9}, {3.7265799474781523`*^9, 
  3.726580105029331*^9}, {3.7265801541544294`*^9, 3.7265801658419504`*^9}, {
  3.7265802140139236`*^9, 3.726580217076415*^9}, {3.726580262920256*^9, 
  3.726580345779816*^9}, {3.726580420426304*^9, 
  3.7265804352393117`*^9}},ExpressionUUID->"565dc92d-8679-4556-ac46-\
f0852d122ea1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expandedform2", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7265803682021685`*^9, 
  3.726580373296106*^9}},ExpressionUUID->"37142907-1bc5-44db-a179-\
f23558f5e1a5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "1", "0", 
      "1", "0", "0", "0", "1", "1"},
     {
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.726580373733633*^9, 3.7265804480522394`*^9, 
  3.726583629470694*^9},ExpressionUUID->"a74629f7-e20d-4ea8-951c-\
d33dfd9c6bd7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", "expandedform2", "]"}]], "Input",
 CellChangeTimes->{{3.726580401925668*^9, 
  3.7265804078790073`*^9}},ExpressionUUID->"260ccc60-4bad-4592-8fdd-\
211e87ea9c59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7265804090665407`*^9, 3.7265804505679455`*^9, 
  3.726583629490711*^9},ExpressionUUID->"1b96badd-2290-4ba1-b4e8-\
53aa30cb8725"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandedform3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"DiagramExpand", "[", "a1", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"DiagramExpand", "[", "a2", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"DiagramExpand", "[", "a3", "]"}]}], ",", 
     RowBox[{"DiagramExpand", "[", "a4", "]"}], ",", 
     RowBox[{"DiagramExpand", "[", "a5", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"DiagramExpand", "[", "a6", "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7265804641778045`*^9, 
  3.72658055804036*^9}},ExpressionUUID->"8f7d17f5-909b-4dfc-b3bb-\
89709993133d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expandedform3", " ", "//", " ", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.726580498147694*^9, 
  3.7265805036947627`*^9}},ExpressionUUID->"8426d750-53e1-49e2-8cd7-\
254ce8434fed"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "1", "0", 
      "1", "0", "0", "0", "1", "1"},
     {
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {"1", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "1", "0", "0", 
      "0", "1", "1", "0", "0", "1"},
     {"1", "0", "1", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", 
      "0", "0", "0", "1", "0", "1"},
     {
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7265805041322703`*^9, 3.7265805122575464`*^9}, {
   3.7265805432429914`*^9, 3.726580567009409*^9}, 
   3.7265836295226974`*^9},ExpressionUUID->"fb7b7236-8969-441a-b117-\
8bb9205e1173"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", "expandedform3", "]"}]], "Input",
 CellChangeTimes->{{3.7265805452899227`*^9, 
  3.726580550149482*^9}},ExpressionUUID->"f828049f-faa6-41c0-a215-\
0d9d6a9e37db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.726580550602615*^9, 3.726580569025103*^9}, 
   3.7265836295397005`*^9},ExpressionUUID->"1a599101-25bf-49e4-b55c-\
5135b337cded"]
}, Open  ]]
},
WindowSize->{752, 765},
WindowMargins->{{13, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (April 18, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3709, 65, 126, "Input", "ExpressionUUID" -> \
"e0ac4f62-3de2-44c5-b143-bfcc620dcc98"],
Cell[4270, 87, 1596, 32, 88, "Input", "ExpressionUUID" -> \
"343cb438-1391-4fb2-b7df-33244a8ec019"],
Cell[5869, 121, 3480, 105, 240, "Input", "ExpressionUUID" -> \
"47d90635-543e-4a62-98a3-6c06c3aee2c8"],
Cell[CellGroupData[{
Cell[9374, 230, 200, 4, 30, "Input", "ExpressionUUID" -> \
"26f1a5dc-bc7d-4470-b02e-46cba76ffd6f"],
Cell[9577, 236, 2390, 64, 148, "Output", "ExpressionUUID" -> \
"14f9ec48-e589-483c-9449-8f0b6e189b5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12004, 305, 250, 5, 30, "Input", "ExpressionUUID" -> \
"3c403276-4df3-4823-8d74-39e8ff50ea5a"],
Cell[12257, 312, 388, 8, 30, "Output", "ExpressionUUID" -> \
"c4aa6866-2261-4701-81d5-0bc1e33f1810"]
}, Open  ]],
Cell[12660, 323, 2473, 76, 145, "Input", "ExpressionUUID" -> \
"565dc92d-8679-4556-ac46-f0852d122ea1"],
Cell[CellGroupData[{
Cell[15158, 403, 199, 4, 30, "Input", "ExpressionUUID" -> \
"37142907-1bc5-44db-a179-f23558f5e1a5"],
Cell[15360, 409, 1379, 38, 63, "Output", "ExpressionUUID" -> \
"a74629f7-e20d-4ea8-951c-d33dfd9c6bd7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16776, 452, 198, 4, 30, "Input", "ExpressionUUID" -> \
"260ccc60-4bad-4592-8fdd-211e87ea9c59"],
Cell[16977, 458, 593, 15, 30, "Output", "ExpressionUUID" -> \
"1b96badd-2290-4ba1-b4e8-53aa30cb8725"]
}, Open  ]],
Cell[17585, 476, 625, 16, 50, "Input", "ExpressionUUID" -> \
"8f7d17f5-909b-4dfc-b3bb-89709993133d"],
Cell[CellGroupData[{
Cell[18235, 496, 209, 4, 30, "Input", "ExpressionUUID" -> \
"8426d750-53e1-49e2-8cd7-254ce8434fed"],
Cell[18447, 502, 1949, 52, 114, "Output", "ExpressionUUID" -> \
"fb7b7236-8969-441a-b117-8bb9205e1173"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20433, 559, 198, 4, 30, "Input", "ExpressionUUID" -> \
"f828049f-faa6-41c0-a215-0d9d6a9e37db"],
Cell[20634, 565, 415, 8, 30, "Output", "ExpressionUUID" -> \
"1a599101-25bf-49e4-b55c-5135b337cded"]
}, Open  ]]
}
]
*)


